RLD Fisher Information Bound for Multiparameter Estimation of Quantum Channels

One of the fundamental tasks in quantum metrology is to estimate multiple parameters embedded in a noisy process, i.e., a quantum channel. In this paper, we study fundamental limits to quantum channel estimation via the concept of amortization and the right logarithmic derivative (RLD) Fisher information value. Our key technical result is the proof of a chain-rule inequality for the RLD Fisher information value, which implies that amortization, i.e., access to a catalyst state family, does not increase the RLD Fisher information value of quantum channels. This technical result leads to a fundamental and efficiently computable limitation for multiparameter channel estimation in the sequential setting, in terms of the RLD Fisher information value. As a consequence, we conclude that if the RLD Fisher information value is finite, then Heisenberg scaling is unattainable in the multiparameter setting.

==> anc/gadc-two-parameters-rld.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     90129,       2170]
NotebookOptionsPosition[     75781,       1946]
NotebookOutlinePosition[     80032,       2021]
CellTagsIndexPosition[     79949,       2016]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{"g", ",", " ", "n"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"$Assumptions", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"g", " ", "<", " ", "1"}], ",", " ", 
      RowBox[{"g", " ", ">", " ", "0"}], ",", " ", 
      RowBox[{"n", " ", "<", " ", "1"}], ",", " ", 
      RowBox[{"n", " ", ">", " ", "0"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Choi", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", " ", "-", " ", 
         RowBox[{"g", "*", "n"}]}], ",", " ", "0", ",", " ", "0", ",", " ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"1", "-", "g"}], "]"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"0", ",", " ", 
        RowBox[{"g", "*", "n"}], ",", " ", "0", ",", " ", "0"}], "}"}], ",", 
      " ", 
      RowBox[{"{", 
       RowBox[{"0", ",", " ", "0", ",", " ", 
        RowBox[{"g", "*", 
         RowBox[{"(", 
          RowBox[{"1", "-", "n"}], ")"}]}], ",", " ", "0"}], "}"}], ",", " ", 
      
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{"1", "-", "g"}], "]"}], ",", " ", "0", ",", " ", "0", ",", 
        " ", 
        RowBox[{"1", " ", "-", " ", 
         RowBox[{"g", "*", 
          RowBox[{"(", 
           RowBox[{"1", "-", "n"}], ")"}]}]}]}], "}"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.805728078786579*^9, 3.805728175999777*^9}, {
  3.805728206665903*^9, 3.805728323095057*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"98ae880f-25d7-4863-9137-794b598084bc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Choi", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.8057283133334208`*^9, 3.805728318357629*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"ae6daa42-2808-4d91-bd26-da3b65fa410a"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"1", "-", 
       RowBox[{"g", " ", "n"}]}], "0", "0", 
      SqrtBox[
       RowBox[{"1", "-", "g"}]]},
     {"0", 
      RowBox[{"g", " ", "n"}], "0", "0"},
     {"0", "0", 
      RowBox[{"g", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "n"}], ")"}]}], "0"},
     {
      SqrtBox[
       RowBox[{"1", "-", "g"}]], "0", "0", 
      RowBox[{"1", "-", 
       RowBox[{"g", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "n"}], ")"}]}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.805728319130301*^9, 3.805728325172017*^9}, 
   3.806085570692092*^9, 3.8060863617545958`*^9, 3.807019791103393*^9, 
   3.8072898772447643`*^9},
 CellLabel->
  "Out[7]//MatrixForm=",ExpressionUUID->"f6ac02bc-baa4-4bb3-8058-\
79b1e19a16d6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"diffChoig", " ", "=", " ", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"D", "[", 
       RowBox[{"Choi", ",", " ", "g"}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"diffChoig", " ", "//", " ", "MatrixForm"}]}]}]], "Input",
 CellChangeTimes->{{3.805728329170108*^9, 3.805728367750969*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"f527da89-b856-43c6-bf8d-0fe218170ad5"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", "n"}], "0", "0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox[
          RowBox[{"1", "-", "g"}]]}]]}]},
     {"0", "n", "0", "0"},
     {"0", "0", 
      RowBox[{"1", "-", "n"}], "0"},
     {
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox[
          RowBox[{"1", "-", "g"}]]}]]}], "0", "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "n"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.8057283689815693`*^9, 3.806085571941983*^9, 
  3.806086363082358*^9, 3.807019792332004*^9, 3.807289878772708*^9},
 CellLabel->
  "Out[9]//MatrixForm=",ExpressionUUID->"050b67fd-dd92-4ab8-82c6-\
482e8c87a441"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"diffChoin", " ", "=", " ", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"D", "[", 
     RowBox[{"Choi", ",", " ", "n"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"diffChoin", "  ", "//", " ", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.805728386150488*^9, 3.8057284032091303`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"27384a9b-d2f7-4f94-b451-12564a1f7b60"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", "g"}], "0", "0", "0"},
     {"0", "g", "0", "0"},
     {"0", "0", 
      RowBox[{"-", "g"}], "0"},
     {"0", "0", "0", "g"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.805728403712427*^9, 3.806085572945732*^9, 
  3.806086364809266*^9, 3.807019793442803*^9, 3.807289880006587*^9},
 CellLabel->
  "Out[11]//MatrixForm=",ExpressionUUID->"28c853fc-9a51-4f7d-b23e-\
d6149460bb3f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"invChoi", " ", "=", " ", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Inverse", "[", "Choi", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"invChoi", " ", "//", " ", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.8057284104864063`*^9, 3.805728427887369*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"d86c8e2b-b544-4e6a-a4f0-9f323e25b1a3"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", "g", "-", 
        RowBox[{"g", " ", "n"}]}], 
       RowBox[{
        SuperscriptBox["g", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}]], "0", "0", 
      FractionBox[
       SqrtBox[
        RowBox[{"1", "-", "g"}]], 
       RowBox[{
        SuperscriptBox["g", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}]]},
     {"0", 
      FractionBox["1", 
       RowBox[{"g", " ", "n"}]], "0", "0"},
     {"0", "0", 
      FractionBox["1", 
       RowBox[{"g", "-", 
        RowBox[{"g", " ", "n"}]}]], "0"},
     {
      FractionBox[
       SqrtBox[
        RowBox[{"1", "-", "g"}]], 
       RowBox[{
        SuperscriptBox["g", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}]], "0", "0", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"g", " ", "n"}]}], 
       RowBox[{
        SuperscriptBox["g", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.80572842817591*^9, 3.806085573984521*^9, 
  3.806086366281493*^9, 3.807019794600787*^9, 3.807289880971006*^9},
 CellLabel->
  "Out[13]//MatrixForm=",ExpressionUUID->"241ecc5f-3977-4413-96c0-\
fcc5cd3b8c09"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8070259489374523`*^9, 3.807025964475728*^9}, {
   3.8070261324186087`*^9, 3.807026134283339*^9}, 
   3.807352020330709*^9},ExpressionUUID->"bb9e277d-09e7-4be9-a06a-\
6e5109a178d8"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.807352017309989*^9, 
  3.8073520173193617`*^9}},ExpressionUUID->"bd4a817c-c005-4c6c-9d50-\
fc10b4e5020d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"offDiag12", " ", "=", " ", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"FullSimplify", "[", 
      RowBox[{"diffChoig", ".", "invChoi"}], "]"}], ".", "diffChoin"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"offDiag12", " ", "//", " ", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.8057286351352253`*^9, 3.8057286777107763`*^9}, {
   3.805728729757732*^9, 3.8057287309470587`*^9}, 3.807025951388792*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"6de417a5-ddc8-412f-8a99-41d29c4934c9"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"2", " ", "g"}], "+", 
         FractionBox["1", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "n"}]], "+", 
         FractionBox["1", "n"]}], 
        RowBox[{"2", " ", "g"}]]}], "0", "0", 
      FractionBox[
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "g"}], ")"}], " ", "n"}]}], 
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{"1", "-", "g"}]], " ", "g", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}]]},
     {"0", "1", "0", "0"},
     {"0", "0", 
      RowBox[{"-", "1"}], "0"},
     {
      FractionBox[
       RowBox[{"1", "+", 
        RowBox[{"g", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "n"}], ")"}]}], "-", 
        RowBox[{"2", " ", "n"}]}], 
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{"1", "-", "g"}]], " ", "g", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}]], "0", "0", 
      RowBox[{"1", "-", 
       FractionBox["1", 
        RowBox[{"2", " ", "g", " ", "n"}]], "+", 
       FractionBox["1", 
        RowBox[{
         RowBox[{"2", " ", "g"}], "-", 
         RowBox[{"2", " ", "g", " ", "n"}]}]]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.8057286784834137`*^9, 3.805728732211733*^9, 
  3.8060855751392193`*^9, 3.806086371051981*^9, 3.807019796842923*^9},
 CellLabel->
  "Out[12]//MatrixForm=",ExpressionUUID->"36355e94-0035-4a19-9aa8-\
3c96d20b490b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"partialTrace", "[", 
   RowBox[{"matrix_", ",", "lengths_", ",", "indicesToKeep_"}], "]"}], ":=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"indicesToTrace", "=", 
      RowBox[{"Complement", "[", 
       RowBox[{
        RowBox[{"Range", "@", 
         RowBox[{"Length", "@", "lengths"}]}], ",", "indicesToKeep"}], 
       "]"}]}], "}"}], ",", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"matrixInTPForm", "=", 
        RowBox[{"Transpose", "[", 
         RowBox[{
          RowBox[{"ArrayReshape", "[", 
           RowBox[{"matrix", ",", 
            RowBox[{"Join", "[", 
             RowBox[{"lengths", ",", "lengths"}], "]"}]}], "]"}], ",", 
          RowBox[{"Join", "@@", 
           RowBox[{"Transpose", "@", 
            RowBox[{"Partition", "[", 
             RowBox[{
              RowBox[{"Range", "[", 
               RowBox[{"2", " ", 
                RowBox[{"Length", "@", "lengths"}]}], "]"}], ",", "2"}], 
             "]"}]}]}]}], "]"}]}], "}"}], ",", 
      RowBox[{"Flatten", "[", 
       RowBox[{
        RowBox[{"TensorContract", "[", 
         RowBox[{"matrixInTPForm", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"2", " ", "#"}], "-", "1"}], ",", 
              RowBox[{"2", " ", "#"}]}], "}"}], "&"}], "/@", 
           "indicesToTrace"}]}], "]"}], ",", 
        RowBox[{"Transpose", "@", 
         RowBox[{"Partition", "[", 
          RowBox[{
           RowBox[{"Range", "[", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"Length", "@", "lengths"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"Length", "@", "indicesToTrace"}]}]}], "]"}], ",", 
           "2"}], "]"}]}]}], "]"}]}], "]"}]}], "]"}]}]], "Input",
 CellLabel->"In[17]:=",ExpressionUUID->"8dd99ab6-9c40-44a5-a5f4-bb7c4f5004d1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{"partialTrace", "[", 
    RowBox[{"offDiag12", ",", " ", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}], ",", " ", 
     RowBox[{"{", "1", "}"}]}], "]"}], "]"}], " ", "//", " ", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.8057286974808617`*^9, 3.805728736302655*^9}, {
  3.8070197862337017`*^9, 3.807019786300802*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"5f3742f7-a1f6-4a2d-b7fb-fd8e3f5a27a6"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "n"}]}], 
        RowBox[{
         RowBox[{"2", " ", "g", " ", "n"}], "-", 
         RowBox[{"2", " ", "g", " ", 
          SuperscriptBox["n", "2"]}]}]]}], "0"},
     {"0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "n"}]}], 
        RowBox[{
         RowBox[{"2", " ", "g", " ", "n"}], "-", 
         RowBox[{"2", " ", "g", " ", 
          SuperscriptBox["n", "2"]}]}]]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.805728720722807*^9, 3.805728736878384*^9}, 
   3.806085577136899*^9, 3.8060863752980833`*^9, 3.807019801550108*^9},
 CellLabel->
  "Out[14]//MatrixForm=",ExpressionUUID->"1f830c30-e97d-4be0-a682-\
e575e6fb49eb"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"offDiag21", " ", "=", " ", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"FullSimplify", "[", 
       RowBox[{"diffChoin", ".", "invChoi"}], "]"}], ".", "diffChoig"}], 
     "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.805728737699668*^9, 3.805728751343691*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"8d596566-24b0-47ef-9d50-547e94120226"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"offDiag21", " ", "//", " ", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.805728757904068*^9, 3.805728758228454*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"c68475cf-ff01-45ee-b3ff-a9e4284744d5"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       FractionBox["1", 
        RowBox[{"2", " ", "g", " ", "n"}]], "+", 
       FractionBox["1", 
        RowBox[{
         RowBox[{"2", " ", "g"}], "-", 
         RowBox[{"2", " ", "g", " ", "n"}]}]]}], "0", "0", 
      FractionBox[
       RowBox[{"1", "+", 
        RowBox[{"g", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "n"}], ")"}]}], "-", 
        RowBox[{"2", " ", "n"}]}], 
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{"1", "-", "g"}]], " ", "g", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}]]},
     {"0", "1", "0", "0"},
     {"0", "0", 
      RowBox[{"-", "1"}], "0"},
     {
      FractionBox[
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "g"}], ")"}], " ", "n"}]}], 
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{"1", "-", "g"}]], " ", "g", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}]], "0", "0", 
      RowBox[{"1", "-", 
       FractionBox["1", 
        RowBox[{"2", " ", "g", " ", "n"}]], "+", 
       FractionBox["1", 
        RowBox[{
         RowBox[{"2", " ", "g"}], "-", 
         RowBox[{"2", " ", "g", " ", "n"}]}]]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8057287759961157`*^9, 3.805728780288365*^9}, 
   3.806085580328288*^9, 3.80608638319151*^9, 3.807289890288795*^9},
 CellLabel->
  "Out[15]//MatrixForm=",ExpressionUUID->"63901427-7328-45a3-8d15-\
e63e229d5550"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{"partialTrace", "[", 
    RowBox[{"offDiag21", ",", " ", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}], ",", " ", 
     RowBox[{"{", "1", "}"}]}], "]"}], "]"}], " ", "//", " ", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.805728765119873*^9, 3.805728765378788*^9}, {
  3.807019862895602*^9, 3.807019862948475*^9}, {3.807025702915279*^9, 
  3.807025703088491*^9}, {3.8072898940002737`*^9, 3.8072898941016283`*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"e143aaef-c67f-43bc-a1a0-091581b9eeeb"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "n"}]}], 
        RowBox[{
         RowBox[{"2", " ", "g", " ", "n"}], "-", 
         RowBox[{"2", " ", "g", " ", 
          SuperscriptBox["n", "2"]}]}]]}], "0"},
     {"0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "n"}]}], 
        RowBox[{
         RowBox[{"2", " ", "g", " ", "n"}], "-", 
         RowBox[{"2", " ", "g", " ", 
          SuperscriptBox["n", "2"]}]}]]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8057287659413223`*^9, 3.805728783391108*^9}, 
   3.8060855862008533`*^9, 3.806086385190711*^9, 3.807019868449897*^9, 
   3.807025703633453*^9, {3.8072898950566874`*^9, 3.807289904530015*^9}},
 CellLabel->
  "Out[18]//MatrixForm=",ExpressionUUID->"80b6e6e6-844d-415d-9415-\
9be54a1e346d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"diag11", " ", "=", "  ", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"FullSimplify", "[", 
       RowBox[{"diffChoig", ".", "invChoi"}], "]"}], ".", "diffChoig"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"diag11", " ", "//", " ", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.8057351059947863`*^9, 3.8057351167378473`*^9}, {
  3.80702080956289*^9, 3.8070208137616262`*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"30c55cea-5d28-4a82-a289-93950fed751b"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        FractionBox["1", 
         RowBox[{"1", "-", "n"}]], "-", 
        RowBox[{"4", " ", "g", " ", "n"}], "+", 
        FractionBox["1", 
         RowBox[{"n", "-", 
          RowBox[{"g", " ", "n"}]}]]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["g", "2"]}]], "0", "0", 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "n"}]}], ")"}], "2"], 
        RowBox[{"4", " ", 
         SqrtBox[
          RowBox[{"1", "-", "g"}]], " ", 
         SuperscriptBox["g", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}]]}]},
     {"0", 
      FractionBox["n", "g"], "0", "0"},
     {"0", "0", 
      FractionBox[
       RowBox[{"1", "-", "n"}], "g"], "0"},
     {
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "n"}]}], ")"}], "2"], 
        RowBox[{"4", " ", 
         SqrtBox[
          RowBox[{"1", "-", "g"}]], " ", 
         SuperscriptBox["g", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}]]}], "0", "0", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        FractionBox["1", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "g"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n"}], ")"}]}]], "+", 
        RowBox[{"4", " ", "g", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "n"}], ")"}]}], "+", 
        FractionBox["1", "n"]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["g", "2"]}]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.8070208143012743`*^9},
 CellLabel->
  "Out[24]//MatrixForm=",ExpressionUUID->"31d1bf85-6223-42a2-b7da-\
b62caddcef3f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{"partialTrace", "[", 
    RowBox[{"diag11", ",", " ", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}], ",", " ", 
     RowBox[{"{", "1", "}"}]}], "]"}], "]"}], " ", "//", " ", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.805735129898842*^9, 3.8057351326339483`*^9}, {
  3.807020282310701*^9, 3.807020282369473*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"f3204b34-d51f-4fae-ba88-7d7662bbe17b"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        FractionBox["1", 
         RowBox[{"1", "-", "n"}]], "+", 
        FractionBox["1", 
         RowBox[{"n", "-", 
          RowBox[{"g", " ", "n"}]}]]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["g", "2"]}]], "0"},
     {"0", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        FractionBox["1", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "g"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n"}], ")"}]}]], "+", 
        FractionBox["1", "n"]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["g", "2"]}]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.805735134335999*^9, 3.805735139479857*^9}, 
   3.806085589313436*^9, 3.806086389325137*^9, {3.807020280718741*^9, 
   3.807020282798695*^9}},
 CellLabel->
  "Out[19]//MatrixForm=",ExpressionUUID->"3ebabca8-3fe2-45de-95d4-\
00ba3eb62c68"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"diag22", " ", "//", " ", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"diag22", " ", "=", "  ", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"FullSimplify", "[", 
      RowBox[{"diffChoin", ".", "invChoi"}], "]"}], ".", "diffChoin"}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.80573517108498*^9, 3.8057351784226503`*^9}, {
  3.807026602065679*^9, 3.8070266097692013`*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"b6c73a17-8b13-46ca-b4d6-3b21dff568e9"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{"1", "-", "g", "+", 
        RowBox[{"g", " ", "n"}]}], 
       RowBox[{"n", "-", 
        SuperscriptBox["n", "2"]}]], "0", "0", 
      FractionBox[
       SqrtBox[
        RowBox[{"1", "-", "g"}]], 
       RowBox[{"n", "-", 
        SuperscriptBox["n", "2"]}]]},
     {"0", 
      FractionBox["g", "n"], "0", "0"},
     {"0", "0", 
      RowBox[{"-", 
       FractionBox["g", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}]]}], "0"},
     {
      FractionBox[
       SqrtBox[
        RowBox[{"1", "-", "g"}]], 
       RowBox[{"n", "-", 
        SuperscriptBox["n", "2"]}]], "0", "0", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", "g"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}]], "+", 
       FractionBox["1", "n"]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.807026610070665*^9},
 CellLabel->
  "Out[32]//MatrixForm=",ExpressionUUID->"24bb516e-2df7-4df5-8921-\
5b89b706bb00"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{"partialTrace", "[", 
    RowBox[{"diag22", ",", " ", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}], ",", " ", 
     RowBox[{"{", "1", "}"}]}], "]"}], "]"}], " ", "//", " ", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.8057351895027857`*^9, 3.805735189882677*^9}, {
  3.807020352630898*^9, 3.8070203526786957`*^9}, {3.807020592238618*^9, 
  3.807020592779437*^9}, {3.807021149470248*^9, 3.807021149540387*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"60e9aa73-b131-493d-a6c3-c7a42beee61a"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["1", 
       RowBox[{"n", "-", 
        SuperscriptBox["n", "2"]}]], "0"},
     {"0", 
      FractionBox["1", 
       RowBox[{"n", "-", 
        SuperscriptBox["n", "2"]}]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.805735185554985*^9, 3.805735190311851*^9}, 
   3.806085591180626*^9, 3.806086392897285*^9, 3.8070203558300753`*^9, 
   3.8070205933155107`*^9, 3.807021152451605*^9},
 CellLabel->
  "Out[26]//MatrixForm=",ExpressionUUID->"928091ac-5c53-4605-835d-\
d17d78690295"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.805735703916709*^9, 3.805735728019492*^9}, 
   3.807352057619974*^9},ExpressionUUID->"a0eaf4d8-7bea-40ea-8cf5-\
5c4dcc0ea36d"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.807352034130228*^9, 
  3.8073520341414213`*^9}},ExpressionUUID->"e6226b67-877a-4820-8259-\
50c46d09307f"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{{3.806085738820788*^9, 3.806085753999462*^9}, 
   3.807352037562977*^9},ExpressionUUID->"93ab7d85-79d4-4490-a927-\
6253e9f1c6f7"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8073520410413647`*^9, 
  3.807352041051771*^9}},ExpressionUUID->"9407dbb9-3cb3-469f-a93f-\
d8ff58788868"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{{3.806085764325337*^9, 3.806085804056306*^9}, 
   3.807352039434184*^9},ExpressionUUID->"6dbee403-b917-46ef-b307-\
643fc114008d"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8060858062708693`*^9, 3.806085807021051*^9}, 
   3.806086267750719*^9, 3.8060864092739267`*^9, 
   3.8073520444110203`*^9},ExpressionUUID->"b6bc149b-24e9-47eb-963f-\
c5f300991907"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.807352046121943*^9, 
  3.807352046131736*^9}},ExpressionUUID->"82594304-7a5f-4060-8c2c-\
3c25a2d73e7a"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.806085800813489*^9, 
  3.806085800823687*^9}},ExpressionUUID->"6e379313-df80-4c88-b168-\
0bd57e6b94f3"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.806086421690372*^9, 
  3.80608642220002*^9}},ExpressionUUID->"a9388040-6d96-4de7-b6e1-\
7f6b80b28d50"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.806086419568326*^9, 
  3.8060864195732317`*^9}},ExpressionUUID->"d3f29aeb-f881-4852-aef9-\
024cc4c00c54"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.806086432050255*^9},
 NumberMarks->False,ExpressionUUID->"05f15a7a-b36c-4312-8a20-d60f7a5454f3"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8060864299845943`*^9, 
  3.806086429993129*^9}},ExpressionUUID->"6ffb1bb5-c482-47cf-9346-\
f80b3762e062"],

Cell[CellGroupData[{

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.806086435378736*^9},
 NumberMarks->False,ExpressionUUID->"fbaa776c-6a76-411f-8157-88ca5bd090ab"],

Cell[BoxData[
 TemplateBox[{
  "ZTransform","infy",
   "\"Infinite expression \\!\\(\\*FractionBox[\\\"1\\\", \\\"0\\\"]\\) \
encountered.\"",2,45,11,22372951760487858090,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.8060863095366783`*^9, {3.8060864434029837`*^9, 
   3.806086443544199*^9}},ExpressionUUID->"3f5cb5df-8dd2-446c-8b11-\
24c7c32887b5"]
}, Closed]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.806086437768785*^9, 
  3.8060864377777*^9}},ExpressionUUID->"052fc93a-34ea-41c8-8ce5-69302f04153e"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.805735743012343*^9, 3.80573577464517*^9}, {
   3.806085563461425*^9, 3.806085565294492*^9}, {3.806085714777234*^9, 
   3.806085719115016*^9}, 3.8060857940877542`*^9, {3.806085875152505*^9, 
   3.806085892040511*^9}, {3.806086215580071*^9, 
   3.806086217489773*^9}},ExpressionUUID->"509b9726-1fad-4a3d-be9a-\
285059b90e99"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.806086213722823*^9, 
  3.806086213733727*^9}},ExpressionUUID->"627064c9-ea19-45f5-b812-\
1902b4565ae6"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8060857991584263`*^9, 3.806085799163911*^9}, {
  3.806086177617695*^9, 
  3.806086221540781*^9}},ExpressionUUID->"e61c99e3-b546-4ea3-bbac-\
18b87b8aa815"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8060862273145037`*^9, 
  3.806086227319519*^9}},ExpressionUUID->"b35b017f-2b43-4d2c-a9f5-\
c7860e0f839f"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.806085924362002*^9, 3.806085928768269*^9}, 
   3.8073520507473288`*^9},ExpressionUUID->"80e64743-c22c-4bfe-b91f-\
2a0db4a050d3"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.807352054009735*^9, 
  3.807352054016919*^9}},ExpressionUUID->"1cbd359e-103e-44e5-9e9c-\
1d51ac7e64bd"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.806086456548189*^9},
 NumberMarks->False,ExpressionUUID->"31d4c002-88d5-4f88-8f57-5882e5d7a56c"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8060864582503033`*^9, 
  3.806086458259117*^9}},ExpressionUUID->"6a016a98-6b6d-4d38-90f0-\
0876e4a82ed4"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.806086460274884*^9},
 NumberMarks->False,ExpressionUUID->"36fb6473-27e9-44cb-a884-11badf0560de"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8060864626331*^9, 
  3.806086462643292*^9}},ExpressionUUID->"5e9a1b4a-4302-4179-bbd5-\
63304fc77bb7"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.80608606445582*^9},ExpressionUUID->"3f21786f-8988-4374-a3a0-6e749438bfd9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"rld_fi", "[", 
   RowBox[{"g_", ",", "n_"}], "]"}], " ", ":=", 
  RowBox[{"0.5", "*", " ", 
   RowBox[{"Max", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"2", " ", "g"}], "+", 
        FractionBox["1", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}]], "+", 
        FractionBox["1", "n"]}], 
       RowBox[{"2", " ", "g"}]], "+", 
      FractionBox[
       RowBox[{"1", "-", "n"}], "g"], "-", 
      FractionBox["g", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "n"}]], "-", 
      FractionBox["1", 
       RowBox[{"2", " ", "g", " ", "n"}]], "+", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"2", " ", "g"}], "-", 
        RowBox[{"2", " ", "g", " ", "n"}]}]], "+", 
      FractionBox[
       RowBox[{"1", "-", "g", "+", 
        RowBox[{"g", " ", "n"}]}], 
       RowBox[{"n", "-", 
        SuperscriptBox["n", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        FractionBox["1", 
         RowBox[{"1", "-", "n"}]], "-", 
        RowBox[{"4", " ", "g", " ", "n"}], "+", 
        FractionBox["1", 
         RowBox[{"n", "-", 
          RowBox[{"g", " ", "n"}]}]]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["g", "2"]}]]}], ",", " ", 
     RowBox[{"4", "+", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        FractionBox["1", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "g"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n"}], ")"}]}]], "+", 
        RowBox[{"4", " ", "g", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "n"}], ")"}]}], "+", 
        FractionBox["1", "n"]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["g", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", "g"}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", "n"}]], "+", 
      FractionBox["1", "n"], "-", 
      FractionBox["1", 
       RowBox[{"g", " ", "n"}]], "+", 
      FractionBox["g", "n"], "+", 
      FractionBox["n", "g"], "+", 
      FractionBox["2", 
       RowBox[{
        RowBox[{"2", " ", "g"}], "-", 
        RowBox[{"2", " ", "g", " ", "n"}]}]]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.806085962330348*^9, 3.806085970161901*^9}, {
  3.806086001003695*^9, 3.806086029846025*^9}, {3.80608683353747*^9, 
  3.806086834542194*^9}},ExpressionUUID->"0182ef16-7024-493b-add1-\
9bf09dea2ce8"],

Cell[BoxData[
 TemplateBox[{
  "StringJoin","string",
   "\:f3b5String expected at position 1 in \!\($Failed <> \
\\\"\\<\\\\\\\\n\\\\\\\\n\\\\\\\\n\\\\\\\\n\\>\\\" <> $Failed <> \
\\\"\\<\\\\\\\\n(rld_fi)[g_, n_] := Max[-3 - (2*g + 1/(-1 + n) + 1/n)/(2*g) + \
(1 - n)/g - g/(-1 + n) - 1/(2*g*n) + 1/(2*g - 2*g*n) + (1 - g + g*n)/(n - \
n^2) + (-4 + 1/(1 - n) - 4*g*n + 1/(n - g*n))/(4*g^2), 4 + (-4 + 1/((-1 + \
g)*(-1 + n)) + 4*g*(-1 + n) + 1/n)/(4*g^2) + (-1 + g)/(-1 + n) + 1/n - \
1/(g*n) + g/n + n/g + 2/(2*g - 2*g*n)]\\\\\\\\n\\\\\\\\n\\>\\\" <> $Failed <> \
\\\"\\<\\\\\\\\nNull\\\\\\\\n\\\\\\\\n\\>\\\" <> $Failed <> \
\\\"\\<\\\\\\\\n{}\\\\\\\\n\\\\\\\\n\\\\\\\\n\\\\\\\\n\\>\\\" <> $Failed <> \
\\\"\\<\\\\\\\\n\\\\\\\\n\\\\\\\\n[12.0.0.0 (6206964, 2019040701); \
MacOSX-x86-64; 2735-7617-3YXTYU; paclet 12.1.128]\\\\\\\\n\\\\\\\\n\\>\\\"\).\
\:f3b5",2,37,2,22372951760487858090,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.806086042800428*^9, 3.8060860503289623`*^9}, {
  3.806086477307*^9, 3.806086478410316*^9}, {3.806086616298216*^9, 
  3.806086619295499*^9}},
 CellTags->
  "PredictiveInterface",ExpressionUUID->"d62fa198-31fd-4ffb-917a-\
27f3d1b8303f"],

Cell[BoxData[
 TemplateBox[{
  "StringJoin","string",
   "\"String expected at position \\!\\(\\*RowBox[{\\\"3\\\"}]\\) in \
\\!\\(\\*RowBox[{\\\"$Failed\\\", \\\"<>\\\", \
\\\"\\\\\\\"\\\\\\\\n\\\\\\\\n\\\\\\\\n\\\\\\\\n\\\\\\\"\\\", \\\"<>\\\", \
\\\"$Failed\\\", \\\"<>\\\", \\\"\\\\\\\"\\\\\\\\n(rld_fi)[g_, n_] := Max[-3 \
- (2*g + 1/(-1 + n) + 1/n)/(2*g) + (1 - n)/g - g/(-1 + n) - 1/(2*g*n) + \
1/(2*g - 2*g*n) + (1 - g + g*n)/(n - n^2) + (-4 + 1/(1 - n) - 4*g*n + 1/(n - \
g*n))/(4*g^2), 4 + (-4 + 1/((-1 + g)*(-1 + n)) + 4*g*(-1 + n) + 1/n)/(4*g^2) \
+ (-1 + g)/(-1 + n) + 1/n - 1/(g*n) + g/n + n/g + 2/(2*g - 2*g*n)]\\\\\\\\n\\\
\\\\\\n\\\\\\\"\\\", \\\"<>\\\", \\\"$Failed\\\", \\\"<>\\\", \
\\\"\\\\\\\"\\\\\\\\nNull\\\\\\\\n\\\\\\\\n\\\\\\\"\\\", \\\"<>\\\", \
\\\"$Failed\\\", \\\"<>\\\", \
\\\"\\\\\\\"\\\\\\\\n{}\\\\\\\\n\\\\\\\\n\\\\\\\\n\\\\\\\\n\\\\\\\"\\\", \
\\\"<>\\\", \\\"$Failed\\\", \\\"<>\\\", \\\"\\\\\\\"\\\\\\\\n\\\\\\\\n\\\\\\\
\\n[12.0.0.0 (6206964, 2019040701); MacOSX-x86-64; 2735-7617-3YXTYU; paclet \
12.1.128]\\\\\\\\n\\\\\\\\n\\\\\\\"\\\"}]\\).\"",2,37,3,22372951760487858090,
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.806086042822186*^9},
 CellTags->"PredictiveInterface",
 CellLabel->"",ExpressionUUID->"4a82edd1-e9f1-4f41-a2d3-f7ca141cf3d4"],

Cell[BoxData[
 TemplateBox[{
  "StringJoin","string",
   "\"String expected at position \\!\\(\\*RowBox[{\\\"5\\\"}]\\) in \
\\!\\(\\*RowBox[{\\\"$Failed\\\", \\\"<>\\\", \
\\\"\\\\\\\"\\\\\\\\n\\\\\\\\n\\\\\\\\n\\\\\\\\n\\\\\\\"\\\", \\\"<>\\\", \
\\\"$Failed\\\", \\\"<>\\\", \\\"\\\\\\\"\\\\\\\\n(rld_fi)[g_, n_] := Max[-3 \
- (2*g + 1/(-1 + n) + 1/n)/(2*g) + (1 - n)/g - g/(-1 + n) - 1/(2*g*n) + \
1/(2*g - 2*g*n) + (1 - g + g*n)/(n - n^2) + (-4 + 1/(1 - n) - 4*g*n + 1/(n - \
g*n))/(4*g^2), 4 + (-4 + 1/((-1 + g)*(-1 + n)) + 4*g*(-1 + n) + 1/n)/(4*g^2) \
+ (-1 + g)/(-1 + n) + 1/n - 1/(g*n) + g/n + n/g + 2/(2*g - 2*g*n)]\\\\\\\\n\\\
\\\\\\n\\\\\\\"\\\", \\\"<>\\\", \\\"$Failed\\\", \\\"<>\\\", \
\\\"\\\\\\\"\\\\\\\\nNull\\\\\\\\n\\\\\\\\n\\\\\\\"\\\", \\\"<>\\\", \
\\\"$Failed\\\", \\\"<>\\\", \
\\\"\\\\\\\"\\\\\\\\n{}\\\\\\\\n\\\\\\\\n\\\\\\\\n\\\\\\\\n\\\\\\\"\\\", \
\\\"<>\\\", \\\"$Failed\\\", \\\"<>\\\", \\\"\\\\\\\"\\\\\\\\n\\\\\\\\n\\\\\\\
\\n[12.0.0.0 (6206964, 2019040701); MacOSX-x86-64; 2735-7617-3YXTYU; paclet \
12.1.128]\\\\\\\\n\\\\\\\\n\\\\\\\"\\\"}]\\).\"",2,37,4,22372951760487858090,
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8060860428816977`*^9},
 CellTags->"PredictiveInterface",
 CellLabel->"",ExpressionUUID->"5b098fd6-8592-4f00-a41c-048bd6c49f23"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"StringJoin\\\", \
\\\"::\\\", \\\"string\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,37,5,22372951760487858090,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.8060860429374313`*^9, 3.806086056717189*^9}},
 CellTags->
  "PredictiveInterface",ExpressionUUID->"25ff1500-100a-464c-a17f-\
4c227203e3aa"],

Cell[BoxData[
 TemplateBox[{
  "StringJoin","string",
   "\"String expected at position \\!\\(\\*RowBox[{\\\"1\\\"}]\\) in \
\\!\\(\\*RowBox[{\\\"$Failed\\\", \\\"<>\\\", \
\\\"\\\\\\\"\\\\\\\\n\\\\\\\\n\\\\\\\\n\\\\\\\\n\\\\\\\"\\\", \\\"<>\\\", \
\\\"$Failed\\\", \\\"<>\\\", \\\"\\\\\\\"\\\\\\\\nReverse[Out[37]]\\\\\\\\n\\\
\\\\\\n\\\\\\\"\\\", \\\"<>\\\", \\\"$Failed\\\", \\\"<>\\\", \
\\\"\\\\\\\"\\\\\\\\n{4 + (-4 + 1/((-1 + g)*(-1 + n)) + 4*g*(-1 + n) + \
n^(-1))/(4*g^2) + (-1 + g)/(-1 + n) + n^(-1) - 1/(g*n) + g/n + n/g + 2/(2*g - \
2*g*n), -3 - (2*g + (-1 + n)^(-1) + n^(-1))/(2*g) + (1 - n)/g - g/(-1 + n) - \
1/(2*g*n) + (2*g - 2*g*n)^(-1) + (1 - g + g*n)/(n - n^2) + (-4 + (1 - n)^(-1) \
- 4*g*n + (n - g*n)^(-1))/(4*g^2)}\\\\\\\\n\\\\\\\\n\\\\\\\"\\\", \\\"<>\\\", \
\\\"$Failed\\\", \\\"<>\\\", \
\\\"\\\\\\\"\\\\\\\\n{\\\\\\\\\\\\\\\"NestedList$Reverse\\\\\\\\\\\\\\\"}\\\\\
\\\\n\\\\\\\\n\\\\\\\\n\\\\\\\\n\\\\\\\"\\\", \\\"<>\\\", \\\"$Failed\\\", \\\
\"<>\\\", \\\"\\\\\\\"\\\\\\\\n\\\\\\\\n\\\\\\\\n[12.0.0.0 (6206964, \
2019040701); MacOSX-x86-64; 2735-7617-3YXTYU; paclet 12.1.128]\\\\\\\\n\\\\\\\
\\n\\\\\\\"\\\"}]\\).\"",2,39,6,22372951760487858090,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.806086163383995*^9},
 CellTags->"PredictiveInterface",
 CellLabel->"",ExpressionUUID->"93605077-dfbd-4753-a06a-de2bebb2b2e3"],

Cell[BoxData[
 TemplateBox[{
  "StringJoin","string",
   "\"String expected at position \\!\\(\\*RowBox[{\\\"3\\\"}]\\) in \
\\!\\(\\*RowBox[{\\\"$Failed\\\", \\\"<>\\\", \
\\\"\\\\\\\"\\\\\\\\n\\\\\\\\n\\\\\\\\n\\\\\\\\n\\\\\\\"\\\", \\\"<>\\\", \
\\\"$Failed\\\", \\\"<>\\\", \\\"\\\\\\\"\\\\\\\\nReverse[Out[37]]\\\\\\\\n\\\
\\\\\\n\\\\\\\"\\\", \\\"<>\\\", \\\"$Failed\\\", \\\"<>\\\", \
\\\"\\\\\\\"\\\\\\\\n{4 + (-4 + 1/((-1 + g)*(-1 + n)) + 4*g*(-1 + n) + \
n^(-1))/(4*g^2) + (-1 + g)/(-1 + n) + n^(-1) - 1/(g*n) + g/n + n/g + 2/(2*g - \
2*g*n), -3 - (2*g + (-1 + n)^(-1) + n^(-1))/(2*g) + (1 - n)/g - g/(-1 + n) - \
1/(2*g*n) + (2*g - 2*g*n)^(-1) + (1 - g + g*n)/(n - n^2) + (-4 + (1 - n)^(-1) \
- 4*g*n + (n - g*n)^(-1))/(4*g^2)}\\\\\\\\n\\\\\\\\n\\\\\\\"\\\", \\\"<>\\\", \
\\\"$Failed\\\", \\\"<>\\\", \
\\\"\\\\\\\"\\\\\\\\n{\\\\\\\\\\\\\\\"NestedList$Reverse\\\\\\\\\\\\\\\"}\\\\\
\\\\n\\\\\\\\n\\\\\\\\n\\\\\\\\n\\\\\\\"\\\", \\\"<>\\\", \\\"$Failed\\\", \\\
\"<>\\\", \\\"\\\\\\\"\\\\\\\\n\\\\\\\\n\\\\\\\\n[12.0.0.0 (6206964, \
2019040701); MacOSX-x86-64; 2735-7617-3YXTYU; paclet 12.1.128]\\\\\\\\n\\\\\\\
\\n\\\\\\\"\\\"}]\\).\"",2,39,7,22372951760487858090,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8060861634188013`*^9},
 CellTags->"PredictiveInterface",
 CellLabel->"",ExpressionUUID->"e2faef4d-4230-40b7-9157-a86b5d33db77"],

Cell[BoxData[
 TemplateBox[{
  "StringJoin","string",
   "\"String expected at position \\!\\(\\*RowBox[{\\\"5\\\"}]\\) in \
\\!\\(\\*RowBox[{\\\"$Failed\\\", \\\"<>\\\", \
\\\"\\\\\\\"\\\\\\\\n\\\\\\\\n\\\\\\\\n\\\\\\\\n\\\\\\\"\\\", \\\"<>\\\", \
\\\"$Failed\\\", \\\"<>\\\", \\\"\\\\\\\"\\\\\\\\nReverse[Out[37]]\\\\\\\\n\\\
\\\\\\n\\\\\\\"\\\", \\\"<>\\\", \\\"$Failed\\\", \\\"<>\\\", \
\\\"\\\\\\\"\\\\\\\\n{4 + (-4 + 1/((-1 + g)*(-1 + n)) + 4*g*(-1 + n) + \
n^(-1))/(4*g^2) + (-1 + g)/(-1 + n) + n^(-1) - 1/(g*n) + g/n + n/g + 2/(2*g - \
2*g*n), -3 - (2*g + (-1 + n)^(-1) + n^(-1))/(2*g) + (1 - n)/g - g/(-1 + n) - \
1/(2*g*n) + (2*g - 2*g*n)^(-1) + (1 - g + g*n)/(n - n^2) + (-4 + (1 - n)^(-1) \
- 4*g*n + (n - g*n)^(-1))/(4*g^2)}\\\\\\\\n\\\\\\\\n\\\\\\\"\\\", \\\"<>\\\", \
\\\"$Failed\\\", \\\"<>\\\", \
\\\"\\\\\\\"\\\\\\\\n{\\\\\\\\\\\\\\\"NestedList$Reverse\\\\\\\\\\\\\\\"}\\\\\
\\\\n\\\\\\\\n\\\\\\\\n\\\\\\\\n\\\\\\\"\\\", \\\"<>\\\", \\\"$Failed\\\", \\\
\"<>\\\", \\\"\\\\\\\"\\\\\\\\n\\\\\\\\n\\\\\\\\n[12.0.0.0 (6206964, \
2019040701); MacOSX-x86-64; 2735-7617-3YXTYU; paclet 12.1.128]\\\\\\\\n\\\\\\\
\\n\\\\\\\"\\\"}]\\).\"",2,39,8,22372951760487858090,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.806086163472002*^9},
 CellTags->"PredictiveInterface",
 CellLabel->"",ExpressionUUID->"d98168d2-414b-4ef5-9ae8-c2a1050b0b36"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"StringJoin\\\", \
\\\"::\\\", \\\"string\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,39,9,22372951760487858090,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.806086163523878*^9},
 CellTags->"PredictiveInterface",
 CellLabel->"",ExpressionUUID->"cad0fa1b-394b-4774-8f89-2e8cc70643d5"],

Cell[BoxData[
 TemplateBox[{
  "StringJoin","string",
   "\"String expected at position \\!\\(\\*RowBox[{\\\"1\\\"}]\\) in \
\\!\\(\\*RowBox[{\\\"$Failed\\\", \\\"<>\\\", \
\\\"\\\\\\\"\\\\\\\\n\\\\\\\\n\\\\\\\\n\\\\\\\\n\\\\\\\"\\\", \\\"<>\\\", \
\\\"$Failed\\\", \\\"<>\\\", \\\"\\\\\\\"\\\\\\\\nClear[g, \
n]\\\\\\\\n\\\\\\\\n\\\\\\\"\\\", \\\"<>\\\", \\\"$Failed\\\", \\\"<>\\\", \\\
\"\\\\\\\"\\\\\\\\nNull\\\\\\\\n\\\\\\\\n\\\\\\\"\\\", \\\"<>\\\", \
\\\"$Failed\\\", \\\"<>\\\", \
\\\"\\\\\\\"\\\\\\\\n{}\\\\\\\\n\\\\\\\\n\\\\\\\\n\\\\\\\\n\\\\\\\"\\\", \
\\\"<>\\\", \\\"$Failed\\\", \\\"<>\\\", \\\"\\\\\\\"\\\\\\\\n\\\\\\\\n\\\\\\\
\\n[12.0.0.0 (6206964, 2019040701); MacOSX-x86-64; 2735-7617-3YXTYU; paclet \
12.1.128]\\\\\\\\n\\\\\\\\n\\\\\\\"\\\"}]\\).\"",2,49,12,22372951760487858090,
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.806086322905918*^9},
 CellTags->"PredictiveInterface",
 CellLabel->"",ExpressionUUID->"c70903e0-b431-426a-8f08-8180d420b8dd"],

Cell[BoxData[
 TemplateBox[{
  "StringJoin","string",
   "\"String expected at position \\!\\(\\*RowBox[{\\\"3\\\"}]\\) in \
\\!\\(\\*RowBox[{\\\"$Failed\\\", \\\"<>\\\", \
\\\"\\\\\\\"\\\\\\\\n\\\\\\\\n\\\\\\\\n\\\\\\\\n\\\\\\\"\\\", \\\"<>\\\", \
\\\"$Failed\\\", \\\"<>\\\", \\\"\\\\\\\"\\\\\\\\nClear[g, \
n]\\\\\\\\n\\\\\\\\n\\\\\\\"\\\", \\\"<>\\\", \\\"$Failed\\\", \\\"<>\\\", \\\
\"\\\\\\\"\\\\\\\\nNull\\\\\\\\n\\\\\\\\n\\\\\\\"\\\", \\\"<>\\\", \
\\\"$Failed\\\", \\\"<>\\\", \
\\\"\\\\\\\"\\\\\\\\n{}\\\\\\\\n\\\\\\\\n\\\\\\\\n\\\\\\\\n\\\\\\\"\\\", \
\\\"<>\\\", \\\"$Failed\\\", \\\"<>\\\", \\\"\\\\\\\"\\\\\\\\n\\\\\\\\n\\\\\\\
\\n[12.0.0.0 (6206964, 2019040701); MacOSX-x86-64; 2735-7617-3YXTYU; paclet \
12.1.128]\\\\\\\\n\\\\\\\\n\\\\\\\"\\\"}]\\).\"",2,49,13,22372951760487858090,
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8060863229135838`*^9},
 CellTags->"PredictiveInterface",
 CellLabel->"",ExpressionUUID->"45651724-a277-4668-8e67-1317372bf86e"],

Cell[BoxData[
 TemplateBox[{
  "StringJoin","string",
   "\"String expected at position \\!\\(\\*RowBox[{\\\"5\\\"}]\\) in \
\\!\\(\\*RowBox[{\\\"$Failed\\\", \\\"<>\\\", \
\\\"\\\\\\\"\\\\\\\\n\\\\\\\\n\\\\\\\\n\\\\\\\\n\\\\\\\"\\\", \\\"<>\\\", \
\\\"$Failed\\\", \\\"<>\\\", \\\"\\\\\\\"\\\\\\\\nClear[g, \
n]\\\\\\\\n\\\\\\\\n\\\\\\\"\\\", \\\"<>\\\", \\\"$Failed\\\", \\\"<>\\\", \\\
\"\\\\\\\"\\\\\\\\nNull\\\\\\\\n\\\\\\\\n\\\\\\\"\\\", \\\"<>\\\", \
\\\"$Failed\\\", \\\"<>\\\", \
\\\"\\\\\\\"\\\\\\\\n{}\\\\\\\\n\\\\\\\\n\\\\\\\\n\\\\\\\\n\\\\\\\"\\\", \
\\\"<>\\\", \\\"$Failed\\\", \\\"<>\\\", \\\"\\\\\\\"\\\\\\\\n\\\\\\\\n\\\\\\\
\\n[12.0.0.0 (6206964, 2019040701); MacOSX-x86-64; 2735-7617-3YXTYU; paclet \
12.1.128]\\\\\\\\n\\\\\\\\n\\\\\\\"\\\"}]\\).\"",2,49,14,22372951760487858090,
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.806086322920393*^9},
 CellTags->"PredictiveInterface",
 CellLabel->"",ExpressionUUID->"e37e5390-e57f-4745-b3bd-ab17f1c20197"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"StringJoin\\\", \
\\\"::\\\", \\\"string\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,49,15,22372951760487858090,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8060863229796257`*^9},
 CellTags->"PredictiveInterface",
 CellLabel->"",ExpressionUUID->"b92c7d4c-45f9-4b65-a238-79184a24ab26"],

Cell[BoxData[
 TemplateBox[{
  "StringJoin","string",
   "\"String expected at position \\!\\(\\*RowBox[{\\\"1\\\"}]\\) in \
\\!\\(\\*RowBox[{\\\"$Failed\\\", \\\"<>\\\", \
\\\"\\\\\\\"\\\\\\\\n\\\\\\\\n\\\\\\\\n\\\\\\\\n\\\\\\\"\\\", \\\"<>\\\", \
\\\"$Failed\\\", \\\"<>\\\", \\\"\\\\\\\"\\\\\\\\nClear[g, \
n]\\\\\\\\n\\\\\\\\n\\\\\\\"\\\", \\\"<>\\\", \\\"$Failed\\\", \\\"<>\\\", \\\
\"\\\\\\\"\\\\\\\\nNull\\\\\\\\n\\\\\\\\n\\\\\\\"\\\", \\\"<>\\\", \
\\\"$Failed\\\", \\\"<>\\\", \
\\\"\\\\\\\"\\\\\\\\n{}\\\\\\\\n\\\\\\\\n\\\\\\\\n\\\\\\\\n\\\\\\\"\\\", \
\\\"<>\\\", \\\"$Failed\\\", \\\"<>\\\", \\\"\\\\\\\"\\\\\\\\n\\\\\\\\n\\\\\\\
\\n[12.0.0.0 (6206964, 2019040701); MacOSX-x86-64; 2735-7617-3YXTYU; paclet \
12.1.128]\\\\\\\\n\\\\\\\\n\\\\\\\"\\\"}]\\).\"",2,49,16,22372951760487858090,
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.806086324169084*^9},
 CellTags->"PredictiveInterface",
 CellLabel->"",ExpressionUUID->"28a849a8-cc7a-478b-95de-4956033bbdb6"],

Cell[BoxData[
 TemplateBox[{
  "StringJoin","string",
   "\"String expected at position \\!\\(\\*RowBox[{\\\"3\\\"}]\\) in \
\\!\\(\\*RowBox[{\\\"$Failed\\\", \\\"<>\\\", \
\\\"\\\\\\\"\\\\\\\\n\\\\\\\\n\\\\\\\\n\\\\\\\\n\\\\\\\"\\\", \\\"<>\\\", \
\\\"$Failed\\\", \\\"<>\\\", \\\"\\\\\\\"\\\\\\\\nClear[g, \
n]\\\\\\\\n\\\\\\\\n\\\\\\\"\\\", \\\"<>\\\", \\\"$Failed\\\", \\\"<>\\\", \\\
\"\\\\\\\"\\\\\\\\nNull\\\\\\\\n\\\\\\\\n\\\\\\\"\\\", \\\"<>\\\", \
\\\"$Failed\\\", \\\"<>\\\", \
\\\"\\\\\\\"\\\\\\\\n{}\\\\\\\\n\\\\\\\\n\\\\\\\\n\\\\\\\\n\\\\\\\"\\\", \
\\\"<>\\\", \\\"$Failed\\\", \\\"<>\\\", \\\"\\\\\\\"\\\\\\\\n\\\\\\\\n\\\\\\\
\\n[12.0.0.0 (6206964, 2019040701); MacOSX-x86-64; 2735-7617-3YXTYU; paclet \
12.1.128]\\\\\\\\n\\\\\\\\n\\\\\\\"\\\"}]\\).\"",2,49,17,22372951760487858090,
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.806086324176661*^9},
 CellTags->"PredictiveInterface",
 CellLabel->"",ExpressionUUID->"f0f5e407-b763-4c88-a50b-d1dcfb82e941"],

Cell[BoxData[
 TemplateBox[{
  "StringJoin","string",
   "\"String expected at position \\!\\(\\*RowBox[{\\\"5\\\"}]\\) in \
\\!\\(\\*RowBox[{\\\"$Failed\\\", \\\"<>\\\", \
\\\"\\\\\\\"\\\\\\\\n\\\\\\\\n\\\\\\\\n\\\\\\\\n\\\\\\\"\\\", \\\"<>\\\", \
\\\"$Failed\\\", \\\"<>\\\", \\\"\\\\\\\"\\\\\\\\nClear[g, \
n]\\\\\\\\n\\\\\\\\n\\\\\\\"\\\", \\\"<>\\\", \\\"$Failed\\\", \\\"<>\\\", \\\
\"\\\\\\\"\\\\\\\\nNull\\\\\\\\n\\\\\\\\n\\\\\\\"\\\", \\\"<>\\\", \
\\\"$Failed\\\", \\\"<>\\\", \
\\\"\\\\\\\"\\\\\\\\n{}\\\\\\\\n\\\\\\\\n\\\\\\\\n\\\\\\\\n\\\\\\\"\\\", \
\\\"<>\\\", \\\"$Failed\\\", \\\"<>\\\", \\\"\\\\\\\"\\\\\\\\n\\\\\\\\n\\\\\\\
\\n[12.0.0.0 (6206964, 2019040701); MacOSX-x86-64; 2735-7617-3YXTYU; paclet \
12.1.128]\\\\\\\\n\\\\\\\\n\\\\\\\"\\\"}]\\).\"",2,49,18,22372951760487858090,
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.806086324183257*^9},
 CellTags->"PredictiveInterface",
 CellLabel->"",ExpressionUUID->"fb348355-a67d-47c0-8e10-177349b10014"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"StringJoin\\\", \
\\\"::\\\", \\\"string\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,49,19,22372951760487858090,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.806086324241661*^9},
 CellTags->"PredictiveInterface",
 CellLabel->"",ExpressionUUID->"fa6b47bf-68d1-4a56-b518-02c2be1e03c0"],

Cell[BoxData[
 TemplateBox[{
  "StringJoin","string",
   "\"String expected at position \\!\\(\\*RowBox[{\\\"1\\\"}]\\) in \
\\!\\(\\*RowBox[{\\\"$Failed\\\", \\\"<>\\\", \
\\\"\\\\\\\"\\\\\\\\n\\\\\\\\n\\\\\\\\n\\\\\\\\n\\\\\\\"\\\", \\\"<>\\\", \
\\\"$Failed\\\", \\\"<>\\\", \\\"\\\\\\\"\\\\\\\\nClear[g, \
n]\\\\\\\\n\\\\\\\\n\\\\\\\"\\\", \\\"<>\\\", \\\"$Failed\\\", \\\"<>\\\", \\\
\"\\\\\\\"\\\\\\\\nNull\\\\\\\\n\\\\\\\\n\\\\\\\"\\\", \\\"<>\\\", \
\\\"$Failed\\\", \\\"<>\\\", \
\\\"\\\\\\\"\\\\\\\\n{}\\\\\\\\n\\\\\\\\n\\\\\\\\n\\\\\\\\n\\\\\\\"\\\", \
\\\"<>\\\", \\\"$Failed\\\", \\\"<>\\\", \\\"\\\\\\\"\\\\\\\\n\\\\\\\\n\\\\\\\
\\n[12.0.0.0 (6206964, 2019040701); MacOSX-x86-64; 2735-7617-3YXTYU; paclet \
12.1.128]\\\\\\\\n\\\\\\\\n\\\\\\\"\\\"}]\\).\"",2,49,20,22372951760487858090,
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.806086325821529*^9},
 CellTags->"PredictiveInterface",
 CellLabel->"",ExpressionUUID->"0eac9c99-51f0-41df-ae7c-e2524bc2c4b1"],

Cell[BoxData[
 TemplateBox[{
  "StringJoin","string",
   "\"String expected at position \\!\\(\\*RowBox[{\\\"3\\\"}]\\) in \
\\!\\(\\*RowBox[{\\\"$Failed\\\", \\\"<>\\\", \
\\\"\\\\\\\"\\\\\\\\n\\\\\\\\n\\\\\\\\n\\\\\\\\n\\\\\\\"\\\", \\\"<>\\\", \
\\\"$Failed\\\", \\\"<>\\\", \\\"\\\\\\\"\\\\\\\\nClear[g, \
n]\\\\\\\\n\\\\\\\\n\\\\\\\"\\\", \\\"<>\\\", \\\"$Failed\\\", \\\"<>\\\", \\\
\"\\\\\\\"\\\\\\\\nNull\\\\\\\\n\\\\\\\\n\\\\\\\"\\\", \\\"<>\\\", \
\\\"$Failed\\\", \\\"<>\\\", \
\\\"\\\\\\\"\\\\\\\\n{}\\\\\\\\n\\\\\\\\n\\\\\\\\n\\\\\\\\n\\\\\\\"\\\", \
\\\"<>\\\", \\\"$Failed\\\", \\\"<>\\\", \\\"\\\\\\\"\\\\\\\\n\\\\\\\\n\\\\\\\
\\n[12.0.0.0 (6206964, 2019040701); MacOSX-x86-64; 2735-7617-3YXTYU; paclet \
12.1.128]\\\\\\\\n\\\\\\\\n\\\\\\\"\\\"}]\\).\"",2,49,21,22372951760487858090,
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.806086325830987*^9},
 CellTags->"PredictiveInterface",
 CellLabel->"",ExpressionUUID->"cf404a9f-f81e-428d-8135-039aedfff360"],

Cell[BoxData[
 TemplateBox[{
  "StringJoin","string",
   "\"String expected at position \\!\\(\\*RowBox[{\\\"5\\\"}]\\) in \
\\!\\(\\*RowBox[{\\\"$Failed\\\", \\\"<>\\\", \
\\\"\\\\\\\"\\\\\\\\n\\\\\\\\n\\\\\\\\n\\\\\\\\n\\\\\\\"\\\", \\\"<>\\\", \
\\\"$Failed\\\", \\\"<>\\\", \\\"\\\\\\\"\\\\\\\\nClear[g, \
n]\\\\\\\\n\\\\\\\\n\\\\\\\"\\\", \\\"<>\\\", \\\"$Failed\\\", \\\"<>\\\", \\\
\"\\\\\\\"\\\\\\\\nNull\\\\\\\\n\\\\\\\\n\\\\\\\"\\\", \\\"<>\\\", \
\\\"$Failed\\\", \\\"<>\\\", \
\\\"\\\\\\\"\\\\\\\\n{}\\\\\\\\n\\\\\\\\n\\\\\\\\n\\\\\\\\n\\\\\\\"\\\", \
\\\"<>\\\", \\\"$Failed\\\", \\\"<>\\\", \\\"\\\\\\\"\\\\\\\\n\\\\\\\\n\\\\\\\
\\n[12.0.0.0 (6206964, 2019040701); MacOSX-x86-64; 2735-7617-3YXTYU; paclet \
12.1.128]\\\\\\\\n\\\\\\\\n\\\\\\\"\\\"}]\\).\"",2,49,22,22372951760487858090,
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8060863258373423`*^9},
 CellTags->"PredictiveInterface",
 CellLabel->"",ExpressionUUID->"707c9324-d11a-4788-8523-6a81a5026add"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"StringJoin\\\", \
\\\"::\\\", \\\"string\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,49,23,22372951760487858090,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.806086325895677*^9},
 CellTags->"PredictiveInterface",
 CellLabel->"",ExpressionUUID->"01504623-bbd3-41d7-aee3-220df4090e91"],

Cell[BoxData[
 TemplateBox[{
  "StringJoin","string",
   "\"String expected at position \\!\\(\\*RowBox[{\\\"1\\\"}]\\) in \
\\!\\(\\*RowBox[{\\\"$Failed\\\", \\\"<>\\\", \
\\\"\\\\\\\"\\\\\\\\n\\\\\\\\n\\\\\\\\n\\\\\\\\n\\\\\\\"\\\", \\\"<>\\\", \
\\\"$Failed\\\", \\\"<>\\\", \\\"\\\\\\\"\\\\\\\\nClear[g, \
n]\\\\\\\\n\\\\\\\\n\\\\\\\"\\\", \\\"<>\\\", \\\"$Failed\\\", \\\"<>\\\", \\\
\"\\\\\\\"\\\\\\\\nNull\\\\\\\\n\\\\\\\\n\\\\\\\"\\\", \\\"<>\\\", \
\\\"$Failed\\\", \\\"<>\\\", \
\\\"\\\\\\\"\\\\\\\\n{}\\\\\\\\n\\\\\\\\n\\\\\\\\n\\\\\\\\n\\\\\\\"\\\", \
\\\"<>\\\", \\\"$Failed\\\", \\\"<>\\\", \\\"\\\\\\\"\\\\\\\\n\\\\\\\\n\\\\\\\
\\n[12.0.0.0 (6206964, 2019040701); MacOSX-x86-64; 2735-7617-3YXTYU; paclet \
12.1.128]\\\\\\\\n\\\\\\\\n\\\\\\\"\\\"}]\\).\"",2,55,24,22372951760487858090,
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8060863371691837`*^9},
 CellTags->"PredictiveInterface",
 CellLabel->"",ExpressionUUID->"0143e9a2-4d2d-4512-8597-28f0104fbb49"],

Cell[BoxData[
 TemplateBox[{
  "StringJoin","string",
   "\"String expected at position \\!\\(\\*RowBox[{\\\"3\\\"}]\\) in \
\\!\\(\\*RowBox[{\\\"$Failed\\\", \\\"<>\\\", \
\\\"\\\\\\\"\\\\\\\\n\\\\\\\\n\\\\\\\\n\\\\\\\\n\\\\\\\"\\\", \\\"<>\\\", \
\\\"$Failed\\\", \\\"<>\\\", \\\"\\\\\\\"\\\\\\\\nClear[g, \
n]\\\\\\\\n\\\\\\\\n\\\\\\\"\\\", \\\"<>\\\", \\\"$Failed\\\", \\\"<>\\\", \\\
\"\\\\\\\"\\\\\\\\nNull\\\\\\\\n\\\\\\\\n\\\\\\\"\\\", \\\"<>\\\", \
\\\"$Failed\\\", \\\"<>\\\", \
\\\"\\\\\\\"\\\\\\\\n{}\\\\\\\\n\\\\\\\\n\\\\\\\\n\\\\\\\\n\\\\\\\"\\\", \
\\\"<>\\\", \\\"$Failed\\\", \\\"<>\\\", \\\"\\\\\\\"\\\\\\\\n\\\\\\\\n\\\\\\\
\\n[12.0.0.0 (6206964, 2019040701); MacOSX-x86-64; 2735-7617-3YXTYU; paclet \
12.1.128]\\\\\\\\n\\\\\\\\n\\\\\\\"\\\"}]\\).\"",2,55,25,22372951760487858090,
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.806086337176005*^9},
 CellTags->"PredictiveInterface",
 CellLabel->"",ExpressionUUID->"a46ddd3b-f67c-4de8-aba8-56d2cf37a2c3"],

Cell[BoxData[
 TemplateBox[{
  "StringJoin","string",
   "\"String expected at position \\!\\(\\*RowBox[{\\\"5\\\"}]\\) in \
\\!\\(\\*RowBox[{\\\"$Failed\\\", \\\"<>\\\", \
\\\"\\\\\\\"\\\\\\\\n\\\\\\\\n\\\\\\\\n\\\\\\\\n\\\\\\\"\\\", \\\"<>\\\", \
\\\"$Failed\\\", \\\"<>\\\", \\\"\\\\\\\"\\\\\\\\nClear[g, \
n]\\\\\\\\n\\\\\\\\n\\\\\\\"\\\", \\\"<>\\\", \\\"$Failed\\\", \\\"<>\\\", \\\
\"\\\\\\\"\\\\\\\\nNull\\\\\\\\n\\\\\\\\n\\\\\\\"\\\", \\\"<>\\\", \
\\\"$Failed\\\", \\\"<>\\\", \
\\\"\\\\\\\"\\\\\\\\n{}\\\\\\\\n\\\\\\\\n\\\\\\\\n\\\\\\\\n\\\\\\\"\\\", \
\\\"<>\\\", \\\"$Failed\\\", \\\"<>\\\", \\\"\\\\\\\"\\\\\\\\n\\\\\\\\n\\\\\\\
\\n[12.0.0.0 (6206964, 2019040701); MacOSX-x86-64; 2735-7617-3YXTYU; paclet \
12.1.128]\\\\\\\\n\\\\\\\\n\\\\\\\"\\\"}]\\).\"",2,55,26,22372951760487858090,
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.806086337183197*^9},
 CellTags->"PredictiveInterface",
 CellLabel->"",ExpressionUUID->"7513da47-a9f7-4702-8b96-76f86c42b681"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"StringJoin\\\", \
\\\"::\\\", \\\"string\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,55,27,22372951760487858090,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.806086337242025*^9},
 CellTags->"PredictiveInterface",
 CellLabel->"",ExpressionUUID->"45fa7f5f-3f3e-406a-adc6-6cc6a3f2dfa5"],

Cell[BoxData[
 TemplateBox[{
  "StringJoin","string",
   "\"String expected at position \\!\\(\\*RowBox[{\\\"1\\\"}]\\) in \
\\!\\(\\*RowBox[{\\\"$Failed\\\", \\\"<>\\\", \
\\\"\\\\\\\"\\\\\\\\n\\\\\\\\n\\\\\\\\n\\\\\\\\n\\\\\\\"\\\", \\\"<>\\\", \
\\\"$Failed\\\", \\\"<>\\\", \\\"\\\\\\\"\\\\\\\\nClear[g, \
n]\\\\\\\\n\\\\\\\\n\\\\\\\"\\\", \\\"<>\\\", \\\"$Failed\\\", \\\"<>\\\", \\\
\"\\\\\\\"\\\\\\\\nNull\\\\\\\\n\\\\\\\\n\\\\\\\"\\\", \\\"<>\\\", \
\\\"$Failed\\\", \\\"<>\\\", \
\\\"\\\\\\\"\\\\\\\\n{}\\\\\\\\n\\\\\\\\n\\\\\\\\n\\\\\\\\n\\\\\\\"\\\", \
\\\"<>\\\", \\\"$Failed\\\", \\\"<>\\\", \\\"\\\\\\\"\\\\\\\\n\\\\\\\\n\\\\\\\
\\n[12.0.0.0 (6206964, 2019040701); MacOSX-x86-64; 2735-7617-3YXTYU; paclet \
12.1.128]\\\\\\\\n\\\\\\\\n\\\\\\\"\\\"}]\\).\"",2,55,28,22372951760487858090,
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8060863390677557`*^9},
 CellTags->"PredictiveInterface",
 CellLabel->"",ExpressionUUID->"d12a0bd4-2ce0-4ec0-89f6-4478424f28dc"],

Cell[BoxData[
 TemplateBox[{
  "StringJoin","string",
   "\"String expected at position \\!\\(\\*RowBox[{\\\"3\\\"}]\\) in \
\\!\\(\\*RowBox[{\\\"$Failed\\\", \\\"<>\\\", \
\\\"\\\\\\\"\\\\\\\\n\\\\\\\\n\\\\\\\\n\\\\\\\\n\\\\\\\"\\\", \\\"<>\\\", \
\\\"$Failed\\\", \\\"<>\\\", \\\"\\\\\\\"\\\\\\\\nClear[g, \
n]\\\\\\\\n\\\\\\\\n\\\\\\\"\\\", \\\"<>\\\", \\\"$Failed\\\", \\\"<>\\\", \\\
\"\\\\\\\"\\\\\\\\nNull\\\\\\\\n\\\\\\\\n\\\\\\\"\\\", \\\"<>\\\", \
\\\"$Failed\\\", \\\"<>\\\", \
\\\"\\\\\\\"\\\\\\\\n{}\\\\\\\\n\\\\\\\\n\\\\\\\\n\\\\\\\\n\\\\\\\"\\\", \
\\\"<>\\\", \\\"$Failed\\\", \\\"<>\\\", \\\"\\\\\\\"\\\\\\\\n\\\\\\\\n\\\\\\\
\\n[12.0.0.0 (6206964, 2019040701); MacOSX-x86-64; 2735-7617-3YXTYU; paclet \
12.1.128]\\\\\\\\n\\\\\\\\n\\\\\\\"\\\"}]\\).\"",2,55,29,22372951760487858090,
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.806086339074255*^9},
 CellTags->"PredictiveInterface",
 CellLabel->"",ExpressionUUID->"4949f045-70d4-4760-a680-a00f6137781c"],

Cell[BoxData[
 TemplateBox[{
  "StringJoin","string",
   "\"String expected at position \\!\\(\\*RowBox[{\\\"5\\\"}]\\) in \
\\!\\(\\*RowBox[{\\\"$Failed\\\", \\\"<>\\\", \
\\\"\\\\\\\"\\\\\\\\n\\\\\\\\n\\\\\\\\n\\\\\\\\n\\\\\\\"\\\", \\\"<>\\\", \
\\\"$Failed\\\", \\\"<>\\\", \\\"\\\\\\\"\\\\\\\\nClear[g, \
n]\\\\\\\\n\\\\\\\\n\\\\\\\"\\\", \\\"<>\\\", \\\"$Failed\\\", \\\"<>\\\", \\\
\"\\\\\\\"\\\\\\\\nNull\\\\\\\\n\\\\\\\\n\\\\\\\"\\\", \\\"<>\\\", \
\\\"$Failed\\\", \\\"<>\\\", \
\\\"\\\\\\\"\\\\\\\\n{}\\\\\\\\n\\\\\\\\n\\\\\\\\n\\\\\\\\n\\\\\\\"\\\", \
\\\"<>\\\", \\\"$Failed\\\", \\\"<>\\\", \\\"\\\\\\\"\\\\\\\\n\\\\\\\\n\\\\\\\
\\n[12.0.0.0 (6206964, 2019040701); MacOSX-x86-64; 2735-7617-3YXTYU; paclet \
12.1.128]\\\\\\\\n\\\\\\\\n\\\\\\\"\\\"}]\\).\"",2,55,30,22372951760487858090,
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8060863390836906`*^9},
 CellTags->"PredictiveInterface",
 CellLabel->"",ExpressionUUID->"ffc0a80b-6f0e-4719-9d35-d1de1596e33f"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"StringJoin\\\", \
\\\"::\\\", \\\"string\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,55,31,22372951760487858090,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.806086339089987*^9},
 CellTags->"PredictiveInterface",
 CellLabel->"",ExpressionUUID->"943f63cf-d99b-452a-9b24-edddbf9dfc30"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Evaluate", "[", 
  RowBox[{"rld_fi", "[", 
   RowBox[{"0.2", ",", "0.2"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.806086545070011*^9, 3.806086565291593*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"96af1052-fc86-47b2-97d7-3e18f2d0bd73"],

Cell[BoxData[
 RowBox[{"rld_fi", "[", 
  RowBox[{"0.2`", ",", "0.2`"}], "]"}]], "Output",
 CellChangeTimes->{{3.806086549194903*^9, 3.806086565656304*^9}},
 CellLabel->"Out[29]=",ExpressionUUID->"f2a84609-da5e-4b6c-8fac-6213dec87a7a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"n", " ", "=", " ", "0.1"}]}]], "Input",
 CellChangeTimes->{{3.806086690368518*^9, 3.806086712432687*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"a3fd2077-1bc6-4d54-82e2-7980a768debb"],

Cell[BoxData["0.1`"], "Output",
 CellChangeTimes->{{3.806086693115584*^9, 3.8060867127612*^9}},
 CellLabel->"Out[33]=",ExpressionUUID->"4aa77bae-18ef-4e99-918d-81039d46170e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"0.5", "*", 
    RowBox[{"Max", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"2", " ", "g"}], "+", 
         FractionBox["1", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "n"}]], "+", 
         FractionBox["1", "n"]}], 
        RowBox[{"2", " ", "g"}]], "+", 
       FractionBox[
        RowBox[{"1", "-", "n"}], "g"], "-", 
       FractionBox["g", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}]], "-", 
       FractionBox["1", 
        RowBox[{"2", " ", "g", " ", "n"}]], "+", 
       FractionBox["1", 
        RowBox[{
         RowBox[{"2", " ", "g"}], "-", 
         RowBox[{"2", " ", "g", " ", "n"}]}]], "+", 
       FractionBox[
        RowBox[{"1", "-", "g", "+", 
         RowBox[{"g", " ", "n"}]}], 
        RowBox[{"n", "-", 
         SuperscriptBox["n", "2"]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         FractionBox["1", 
          RowBox[{"1", "-", "n"}]], "-", 
         RowBox[{"4", " ", "g", " ", "n"}], "+", 
         FractionBox["1", 
          RowBox[{"n", "-", 
           RowBox[{"g", " ", "n"}]}]]}], 
        RowBox[{"4", " ", 
         SuperscriptBox["g", "2"]}]]}], ",", " ", 
      RowBox[{"4", "+", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         FractionBox["1", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "g"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "n"}], ")"}]}]], "+", 
         RowBox[{"4", " ", "g", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n"}], ")"}]}], "+", 
         FractionBox["1", "n"]}], 
        RowBox[{"4", " ", 
         SuperscriptBox["g", "2"]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", "g"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}]], "+", 
       FractionBox["1", "n"], "-", 
       FractionBox["1", 
        RowBox[{"g", " ", "n"}]], "+", 
       FractionBox["g", "n"], "+", 
       FractionBox["n", "g"], "+", 
       FractionBox["2", 
        RowBox[{
         RowBox[{"2", " ", "g"}], "-", 
         RowBox[{"2", " ", "g", " ", "n"}]}]]}]}], "]"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"g", ",", " ", "0.01", ",", " ", "0.99"}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8060866590726852`*^9, 3.806086685681655*^9}, {
  3.806086841688573*^9, 
  3.806086842301483*^9}},ExpressionUUID->"45213e9c-4d35-40f5-9738-\
cfa3ea0486ad"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVj3k0FAoYxaXI69GTRGPLLnsMGkt9nyyPsmcdOgotSookJ56HSjUNlWR/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        "]], LineBox[CompressedData["
1:eJwVjnk0lXkcxi0VWiyJ8V6R5eJeS/cnUTR8v0qYyJYlTYv2RZJONUSjHA6i
khhZpqnJCSGypQale7W5HSR3wZD91vtKlFOUjPnjOc9fz+f5GO4J99uvICcn
t20u/3fbse2N1VkiWO3gXJluTOHLWgHbIE8E/v2NXo1sCnPlryeF3xTB4PqW
JhtTCp2u+violoiAjA0rreRSqN7NrdpxTwRMh9/janMK+9iKOqU1Iogcno12
saQwvqa616NRBDLbMMlp3hxfygpPFolA4BlnttKOwkCDoYvz5MVwLv1MYK8L
hZzDDeNbFojh6LdJtXZXCqfuZQXcWiSG7tw4eOVOYd6GTXrrtcXAUWX3vvGk
sP9AWUmshRjYNkFrSACF4aVRzdMBYqjraDRVP0hhkoOqyvgdMSRdstN0ujz3
X769a6hMDAImofPJFQoXmxWXdlaJQWidccQzg8I0TXc/QYMY0k4IX4VlU3iN
OZ+b9VoMytVBcu9uUVh4fdLKaXrOtzjUvO4Bhc8V/vVL+UUCj01XXy+TUbgw
ysLknJcEbmTeFz6hKfQci/pycosEOBPyOp0fKGzt0s7buUMCR7X1x5dNUiip
8hmyjpBAzDCX/Y88C2UHBL9Jrkngc4YwsEmXhcrNxXkmMgkwKSoHy/1YqOqn
FRU/OrdvENpcCGShlvT3gIEJCXxvtzQ7tI2FRiO+qjdnJKC+j3OU7GHhz4pf
Y5drSoETFiwdj2Bh+DqXvZpOUih8ICiySWehqLibK58hhTfcY82XO1iYn7rk
fjd0QkZK2ttbB3RRKe9ine+VLpAl6OnL8pdjolLwLiNhN5jvOTuTzuihcb4s
6ZRhD/j/vsqEfWgFdufxvdkhvaCPam3xYQZ4N6LnnLvnW2h6lqXQxTHEGCtH
vceTb+EGaRSc/GqIwVnOSUNX+yA09OK0Ur0R8qlCO0/ohwVBrlYWGcaowf+z
88pIPzQs3uvffIiNYSz7zQnxA1BT6fV8hmeCQRfsFB+uHITzTSGn+Mqm6FMo
Tcx7NQgajlYNLe2maDm6SGHn4SFwcJa3L8g1wz823XgUsnQYvMarTB6e4qBa
YKeHRvkwvE/lCsXruah15rSu4q8jMDu1v77F2BzNPWsf/D09At7KCWd2T5mj
8cbkzYZZMlDYUv55X4sFFgXWsfvwHaxwf/+0vcESnbQzX3r1voMmC2vqY4EV
7v7QUjlz4T0kRAo9KipX4sHR7PQUGxq4rMmnum08XF7ifV7Ojoa2yuhlMR08
bD0y//iptTR4eYes6ZHycK3s+OZdjjScDjukUtjPw4UDbso2bjRcchCv9vvM
wxLJ5NnObTRszGmtlV9McILve5gbR4NH/Y7sSELwdpzS1uvxNOxVyXR9sYrg
Nud6V81EGkISi7V0bQnyGzjsmRQa9Pm7DJ/YE8x4MNvTmklDl8TJTH8DwTVl
pf6RRTQsSE1rUAskGJOjgs9aaUj9SbFIFkMwvU9oE9FOA3u6g5cVS7CIk2am
K6KBn6W+2y2OoKhGWy28i4at/matJYkESbtxj/bwnI/cHUxNJzi0yCnmwDca
egZXJ94oJPjdT/64+g8a6lelBocWE1yaI9j7UI6BCkcd9bV3CSLHw0N1AQMO
ptfsxZUEc1y2smrUGXg5qzZm+Yig19kTtfNNGUhOsbhsLyK4T2BbUsZhoMPK
OZMtJRi9aOqvYAsGon8852t0EyzMjk0sJQx8qhgsmegjqFCTGhiwjgFJgalt
yyhBnRnvTbOODPD2eM8TfiTIc9F0KkIG3BwqjJo/Edz+OttkZiMDky/Sd7dO
ETxB7aAK3BnY4BuaKvpOMDnEYImvBwOiHza6vbMEaz7c/pzvw8CSmo9RX+Zb
o9D2iMxrCwP9nbX+SirWOPC2fHuEPwNyJyfGAhZa43+5V5h8
        "]], 
       LineBox[CompressedData["
1:eJwVUH081Hccx2ypKColFWlcSrLT4Zydzwd5mIfycNRdWRedoTwsaYu1bkIP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        "]]},
      Annotation[#, 
       "Charting`Private`Tag$12192#1"]& ], {}}, {{}, {}}, {{}, {}}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0.01, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0.01, 0.99}, {0., 114.11342409096622`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.8060866995758038`*^9, 3.8060867138522043`*^9}},
 CellLabel->"Out[34]=",ExpressionUUID->"204f97f6-576c-4519-9345-b02bbfaa5ad7"]
}, Open  ]]
},
WindowSize->{1920, 1058},
WindowMargins->{{0, Automatic}, {Automatic, -280}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{
 "PredictiveInterface"->{
  Cell[36277, 1125, 1247, 23, 60, "Message",ExpressionUUID->"d62fa198-31fd-4ffb-917a-27f3d1b8303f",
   CellTags->"PredictiveInterface"],
  Cell[37527, 1150, 1315, 22, 365, "Message",ExpressionUUID->"4a82edd1-e9f1-4f41-a2d3-f7ca141cf3d4",
   CellTags->"PredictiveInterface"],
  Cell[38845, 1174, 1317, 22, 365, "Message",ExpressionUUID->"5b098fd6-8592-4f00-a41c-048bd6c49f23",
   CellTags->"PredictiveInterface"],
  Cell[40165, 1198, 514, 12, 24, "Message",ExpressionUUID->"25ff1500-100a-464c-a17f-4c227203e3aa",
   CellTags->"PredictiveInterface"],
  Cell[40682, 1212, 1373, 22, 365, "Message",ExpressionUUID->"93605077-dfbd-4753-a06a-de2bebb2b2e3",
   CellTags->"PredictiveInterface"],
  Cell[42058, 1236, 1375, 22, 365, "Message",ExpressionUUID->"e2faef4d-4230-40b7-9157-a86b5d33db77",
   CellTags->"PredictiveInterface"],
  Cell[43436, 1260, 1373, 22, 365, "Message",ExpressionUUID->"d98168d2-414b-4ef5-9ae8-c2a1050b0b36",
   CellTags->"PredictiveInterface"],
  Cell[44812, 1284, 449, 9, 24, "Message",ExpressionUUID->"cad0fa1b-394b-4774-8f89-2e8cc70643d5",
   CellTags->"PredictiveInterface"],
  Cell[45264, 1295, 1000, 18, 365, "Message",ExpressionUUID->"c70903e0-b431-426a-8f08-8180d420b8dd",
   CellTags->"PredictiveInterface"],
  Cell[46267, 1315, 1002, 18, 365, "Message",ExpressionUUID->"45651724-a277-4668-8e67-1317372bf86e",
   CellTags->"PredictiveInterface"],
  Cell[47272, 1335, 1000, 18, 365, "Message",ExpressionUUID->"e37e5390-e57f-4745-b3bd-ab17f1c20197",
   CellTags->"PredictiveInterface"],
  Cell[48275, 1355, 452, 9, 24, "Message",ExpressionUUID->"b92c7d4c-45f9-4b65-a238-79184a24ab26",
   CellTags->"PredictiveInterface"],
  Cell[48730, 1366, 1000, 18, 365, "Message",ExpressionUUID->"28a849a8-cc7a-478b-95de-4956033bbdb6",
   CellTags->"PredictiveInterface"],
  Cell[49733, 1386, 1000, 18, 365, "Message",ExpressionUUID->"f0f5e407-b763-4c88-a50b-d1dcfb82e941",
   CellTags->"PredictiveInterface"],
  Cell[50736, 1406, 1000, 18, 365, "Message",ExpressionUUID->"fb348355-a67d-47c0-8e10-177349b10014",
   CellTags->"PredictiveInterface"],
  Cell[51739, 1426, 450, 9, 24, "Message",ExpressionUUID->"fa6b47bf-68d1-4a56-b518-02c2be1e03c0",
   CellTags->"PredictiveInterface"],
  Cell[52192, 1437, 1000, 18, 365, "Message",ExpressionUUID->"0eac9c99-51f0-41df-ae7c-e2524bc2c4b1",
   CellTags->"PredictiveInterface"],
  Cell[53195, 1457, 1000, 18, 365, "Message",ExpressionUUID->"cf404a9f-f81e-428d-8135-039aedfff360",
   CellTags->"PredictiveInterface"],
  Cell[54198, 1477, 1002, 18, 365, "Message",ExpressionUUID->"707c9324-d11a-4788-8523-6a81a5026add",
   CellTags->"PredictiveInterface"],
  Cell[55203, 1497, 450, 9, 24, "Message",ExpressionUUID->"01504623-bbd3-41d7-aee3-220df4090e91",
   CellTags->"PredictiveInterface"],
  Cell[55656, 1508, 1002, 18, 365, "Message",ExpressionUUID->"0143e9a2-4d2d-4512-8597-28f0104fbb49",
   CellTags->"PredictiveInterface"],
  Cell[56661, 1528, 1000, 18, 365, "Message",ExpressionUUID->"a46ddd3b-f67c-4de8-aba8-56d2cf37a2c3",
   CellTags->"PredictiveInterface"],
  Cell[57664, 1548, 1000, 18, 365, "Message",ExpressionUUID->"7513da47-a9f7-4702-8b96-76f86c42b681",
   CellTags->"PredictiveInterface"],
  Cell[58667, 1568, 450, 9, 24, "Message",ExpressionUUID->"45fa7f5f-3f3e-406a-adc6-6cc6a3f2dfa5",
   CellTags->"PredictiveInterface"],
  Cell[59120, 1579, 1002, 18, 365, "Message",ExpressionUUID->"d12a0bd4-2ce0-4ec0-89f6-4478424f28dc",
   CellTags->"PredictiveInterface"],
  Cell[60125, 1599, 1000, 18, 365, "Message",ExpressionUUID->"4949f045-70d4-4760-a680-a00f6137781c",
   CellTags->"PredictiveInterface"],
  Cell[61128, 1619, 1002, 18, 365, "Message",ExpressionUUID->"ffc0a80b-6f0e-4719-9d35-d1de1596e33f",
   CellTags->"PredictiveInterface"],
  Cell[62133, 1639, 450, 9, 24, "Message",ExpressionUUID->"943f63cf-d99b-452a-9b24-edddbf9dfc30",
   CellTags->"PredictiveInterface"]}
 }
*)
(*CellTagsIndex
CellTagsIndex->{
 {"PredictiveInterface", 76082, 1956}
 }
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1711, 46, 136, "Input",ExpressionUUID->"98ae880f-25d7-4863-9137-794b598084bc"],
Cell[CellGroupData[{
Cell[2294, 70, 208, 3, 30, "Input",ExpressionUUID->"ae6daa42-2808-4d91-bd26-da3b65fa410a"],
Cell[2505, 75, 1185, 37, 118, "Output",ExpressionUUID->"f6ac02bc-baa4-4bb3-8058-79b1e19a16d6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3727, 117, 475, 11, 73, "Input",ExpressionUUID->"f527da89-b856-43c6-bf8d-0fe218170ad5"],
Cell[4205, 130, 1139, 36, 114, "Output",ExpressionUUID->"050b67fd-dd92-4ab8-82c6-482e8c87a441"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5381, 171, 420, 9, 52, "Input",ExpressionUUID->"27384a9b-d2f7-4f94-b451-12564a1f7b60"],
Cell[5804, 182, 829, 24, 98, "Output",ExpressionUUID->"28c853fc-9a51-4f7d-b23e-d6149460bb3f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6670, 211, 390, 8, 52, "Input",ExpressionUUID->"d86c8e2b-b544-4e6a-a4f0-9f323e25b1a3"],
Cell[7063, 221, 1895, 61, 144, "Output",ExpressionUUID->"241ecc5f-3977-4413-96c0-fcc5cd3b8c09"]
}, Open  ]],
Cell[8973, 285, 229, 4, 30, "Input",ExpressionUUID->"bb9e277d-09e7-4be9-a06a-6e5109a178d8"],
Cell[9205, 291, 154, 3, 30, InheritFromParent,ExpressionUUID->"bd4a817c-c005-4c6c-9d50-fc10b4e5020d"],
Cell[CellGroupData[{
Cell[9384, 298, 549, 11, 52, "Input",ExpressionUUID->"6de417a5-ddc8-412f-8a99-41d29c4934c9"],
Cell[9936, 311, 2059, 64, 124, "Output",ExpressionUUID->"36355e94-0035-4a19-9aa8-3c96d20b490b"]
}, Open  ]],
Cell[12010, 378, 1954, 53, 73, "Input",ExpressionUUID->"8dd99ab6-9c40-44a5-a5f4-bb7c4f5004d1"],
Cell[CellGroupData[{
Cell[13989, 435, 481, 11, 30, "Input",ExpressionUUID->"5f3742f7-a1f6-4a2d-b7fb-fd8e3f5a27a6"],
Cell[14473, 448, 1212, 36, 82, "Output",ExpressionUUID->"1f830c30-e97d-4be0-a682-e575e6fb49eb"]
}, Open  ]],
Cell[15700, 487, 433, 10, 52, "Input",ExpressionUUID->"8d596566-24b0-47ef-9d50-547e94120226"],
Cell[CellGroupData[{
Cell[16158, 501, 222, 3, 30, "Input",ExpressionUUID->"c68475cf-ff01-45ee-b3ff-a9e4284744d5"],
Cell[16383, 506, 2049, 63, 116, "Output",ExpressionUUID->"63901427-7328-45a3-8d15-e63e229d5550"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18469, 574, 576, 12, 30, "Input",ExpressionUUID->"e143aaef-c67f-43bc-a1a0-091581b9eeeb"],
Cell[19048, 588, 1288, 37, 82, "Output",ExpressionUUID->"80b6e6e6-844d-415d-9415-9be54a1e346d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20373, 630, 562, 12, 73, "Input",ExpressionUUID->"30c55cea-5d28-4a82-a289-93950fed751b"],
Cell[20938, 644, 2459, 79, 158, "Output",ExpressionUUID->"31d1bf85-6223-42a2-b7da-b62caddcef3f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23434, 728, 476, 11, 30, "Input",ExpressionUUID->"f3204b34-d51f-4fae-ba88-7d7662bbe17b"],
Cell[23913, 741, 1443, 45, 106, "Output",ExpressionUUID->"3ebabca8-3fe2-45de-95d4-00ba3eb62c68"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25393, 791, 518, 11, 52, "Input",ExpressionUUID->"b6c73a17-8b13-46ca-b4d6-3b21dff568e9"],
Cell[25914, 804, 1416, 48, 136, "Output",ExpressionUUID->"24bb516e-2df7-4df5-8921-5b89b706bb00"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27367, 857, 573, 12, 30, "Input",ExpressionUUID->"60e9aa73-b131-493d-a6c3-c7a42beee61a"],
Cell[27943, 871, 932, 27, 78, "Output",ExpressionUUID->"928091ac-5c53-4605-835d-d17d78690295"]
}, Open  ]],
Cell[28890, 901, 175, 3, 30, "Input",ExpressionUUID->"a0eaf4d8-7bea-40ea-8cf5-5c4dcc0ea36d"],
Cell[29068, 906, 154, 3, 30, InheritFromParent,ExpressionUUID->"e6226b67-877a-4820-8259-50c46d09307f"],
Cell[29225, 911, 194, 3, 52, "Input",ExpressionUUID->"93ab7d85-79d4-4490-a927-6253e9f1c6f7"],
Cell[29422, 916, 154, 3, 30, InheritFromParent,ExpressionUUID->"9407dbb9-3cb3-469f-a93f-d8ff58788868"],
Cell[29579, 921, 194, 3, 52, "Input",ExpressionUUID->"6dbee403-b917-46ef-b307-643fc114008d"],
Cell[29776, 926, 229, 4, 30, "Input",ExpressionUUID->"b6bc149b-24e9-47eb-963f-c5f300991907"],
Cell[30008, 932, 152, 3, 30, InheritFromParent,ExpressionUUID->"82594304-7a5f-4060-8c2c-3c25a2d73e7a"],
Cell[30163, 937, 152, 3, 30, "Input",ExpressionUUID->"6e379313-df80-4c88-b168-0bd57e6b94f3"],
Cell[30318, 942, 151, 3, 30, "Input",ExpressionUUID->"a9388040-6d96-4de7-b6e1-7f6b80b28d50"],
Cell[30472, 947, 154, 3, 30, "Input",ExpressionUUID->"d3f29aeb-f881-4852-aef9-024cc4c00c54"],
Cell[30629, 952, 144, 2, 30, "Input",ExpressionUUID->"05f15a7a-b36c-4312-8a20-d60f7a5454f3"],
Cell[30776, 956, 154, 3, 30, "Input",ExpressionUUID->"6ffb1bb5-c482-47cf-9346-f80b3762e062"],
Cell[CellGroupData[{
Cell[30955, 963, 144, 2, 30, "Input",ExpressionUUID->"fbaa776c-6a76-411f-8157-88ca5bd090ab"],
Cell[31102, 967, 427, 11, 41, "Message",ExpressionUUID->"3f5cb5df-8dd2-446c-8b11-24c7c32887b5"]
}, Closed]],
Cell[31544, 981, 148, 2, 26, "Input",ExpressionUUID->"052fc93a-34ea-41c8-8ce5-69302f04153e"],
Cell[31695, 985, 372, 6, 30, "Input",ExpressionUUID->"509b9726-1fad-4a3d-be9a-285059b90e99"],
Cell[32070, 993, 152, 3, 30, "Input",ExpressionUUID->"627064c9-ea19-45f5-b812-1902b4565ae6"],
Cell[32225, 998, 203, 4, 30, "Input",ExpressionUUID->"e61c99e3-b546-4ea3-bbac-18b87b8aa815"],
Cell[32431, 1004, 154, 3, 30, "Input",ExpressionUUID->"b35b017f-2b43-4d2c-a9f5-c7860e0f839f"],
Cell[32588, 1009, 177, 3, 30, "Input",ExpressionUUID->"80e64743-c22c-4bfe-b91f-2a0db4a050d3"],
Cell[32768, 1014, 152, 3, 30, InheritFromParent,ExpressionUUID->"1cbd359e-103e-44e5-9e9c-1d51ac7e64bd"],
Cell[32923, 1019, 144, 2, 30, "Input",ExpressionUUID->"31d4c002-88d5-4f88-8f57-5882e5d7a56c"],
Cell[33070, 1023, 154, 3, 30, "Input",ExpressionUUID->"6a016a98-6b6d-4d38-90f0-0876e4a82ed4"],
Cell[33227, 1028, 144, 2, 30, "Input",ExpressionUUID->"36fb6473-27e9-44cb-a884-11badf0560de"],
Cell[33374, 1032, 150, 3, 30, "Input",ExpressionUUID->"5e9a1b4a-4302-4179-bbd5-63304fc77bb7"],
Cell[33527, 1037, 144, 2, 52, "Input",ExpressionUUID->"3f21786f-8988-4374-a3a0-6e749438bfd9"],
Cell[CellGroupData[{
Cell[33696, 1043, 2578, 80, 60, "Input",ExpressionUUID->"0182ef16-7024-493b-add1-9bf09dea2ce8"],
Cell[36277, 1125, 1247, 23, 60, "Message",ExpressionUUID->"d62fa198-31fd-4ffb-917a-27f3d1b8303f",
 CellTags->"PredictiveInterface"],
Cell[37527, 1150, 1315, 22, 365, "Message",ExpressionUUID->"4a82edd1-e9f1-4f41-a2d3-f7ca141cf3d4",
 CellTags->"PredictiveInterface"],
Cell[38845, 1174, 1317, 22, 365, "Message",ExpressionUUID->"5b098fd6-8592-4f00-a41c-048bd6c49f23",
 CellTags->"PredictiveInterface"],
Cell[40165, 1198, 514, 12, 24, "Message",ExpressionUUID->"25ff1500-100a-464c-a17f-4c227203e3aa",
 CellTags->"PredictiveInterface"],
Cell[40682, 1212, 1373, 22, 365, "Message",ExpressionUUID->"93605077-dfbd-4753-a06a-de2bebb2b2e3",
 CellTags->"PredictiveInterface"],
Cell[42058, 1236, 1375, 22, 365, "Message",ExpressionUUID->"e2faef4d-4230-40b7-9157-a86b5d33db77",
 CellTags->"PredictiveInterface"],
Cell[43436, 1260, 1373, 22, 365, "Message",ExpressionUUID->"d98168d2-414b-4ef5-9ae8-c2a1050b0b36",
 CellTags->"PredictiveInterface"],
Cell[44812, 1284, 449, 9, 24, "Message",ExpressionUUID->"cad0fa1b-394b-4774-8f89-2e8cc70643d5",
 CellTags->"PredictiveInterface"],
Cell[45264, 1295, 1000, 18, 365, "Message",ExpressionUUID->"c70903e0-b431-426a-8f08-8180d420b8dd",
 CellTags->"PredictiveInterface"],
Cell[46267, 1315, 1002, 18, 365, "Message",ExpressionUUID->"45651724-a277-4668-8e67-1317372bf86e",
 CellTags->"PredictiveInterface"],
Cell[47272, 1335, 1000, 18, 365, "Message",ExpressionUUID->"e37e5390-e57f-4745-b3bd-ab17f1c20197",
 CellTags->"PredictiveInterface"],
Cell[48275, 1355, 452, 9, 24, "Message",ExpressionUUID->"b92c7d4c-45f9-4b65-a238-79184a24ab26",
 CellTags->"PredictiveInterface"],
Cell[48730, 1366, 1000, 18, 365, "Message",ExpressionUUID->"28a849a8-cc7a-478b-95de-4956033bbdb6",
 CellTags->"PredictiveInterface"],
Cell[49733, 1386, 1000, 18, 365, "Message",ExpressionUUID->"f0f5e407-b763-4c88-a50b-d1dcfb82e941",
 CellTags->"PredictiveInterface"],
Cell[50736, 1406, 1000, 18, 365, "Message",ExpressionUUID->"fb348355-a67d-47c0-8e10-177349b10014",
 CellTags->"PredictiveInterface"],
Cell[51739, 1426, 450, 9, 24, "Message",ExpressionUUID->"fa6b47bf-68d1-4a56-b518-02c2be1e03c0",
 CellTags->"PredictiveInterface"],
Cell[52192, 1437, 1000, 18, 365, "Message",ExpressionUUID->"0eac9c99-51f0-41df-ae7c-e2524bc2c4b1",
 CellTags->"PredictiveInterface"],
Cell[53195, 1457, 1000, 18, 365, "Message",ExpressionUUID->"cf404a9f-f81e-428d-8135-039aedfff360",
 CellTags->"PredictiveInterface"],
Cell[54198, 1477, 1002, 18, 365, "Message",ExpressionUUID->"707c9324-d11a-4788-8523-6a81a5026add",
 CellTags->"PredictiveInterface"],
Cell[55203, 1497, 450, 9, 24, "Message",ExpressionUUID->"01504623-bbd3-41d7-aee3-220df4090e91",
 CellTags->"PredictiveInterface"],
Cell[55656, 1508, 1002, 18, 365, "Message",ExpressionUUID->"0143e9a2-4d2d-4512-8597-28f0104fbb49",
 CellTags->"PredictiveInterface"],
Cell[56661, 1528, 1000, 18, 365, "Message",ExpressionUUID->"a46ddd3b-f67c-4de8-aba8-56d2cf37a2c3",
 CellTags->"PredictiveInterface"],
Cell[57664, 1548, 1000, 18, 365, "Message",ExpressionUUID->"7513da47-a9f7-4702-8b96-76f86c42b681",
 CellTags->"PredictiveInterface"],
Cell[58667, 1568, 450, 9, 24, "Message",ExpressionUUID->"45fa7f5f-3f3e-406a-adc6-6cc6a3f2dfa5",
 CellTags->"PredictiveInterface"],
Cell[59120, 1579, 1002, 18, 365, "Message",ExpressionUUID->"d12a0bd4-2ce0-4ec0-89f6-4478424f28dc",
 CellTags->"PredictiveInterface"],
Cell[60125, 1599, 1000, 18, 365, "Message",ExpressionUUID->"4949f045-70d4-4760-a680-a00f6137781c",
 CellTags->"PredictiveInterface"],
Cell[61128, 1619, 1002, 18, 365, "Message",ExpressionUUID->"ffc0a80b-6f0e-4719-9d35-d1de1596e33f",
 CellTags->"PredictiveInterface"],
Cell[62133, 1639, 450, 9, 24, "Message",ExpressionUUID->"943f63cf-d99b-452a-9b24-edddbf9dfc30",
 CellTags->"PredictiveInterface"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62620, 1653, 267, 5, 30, "Input",ExpressionUUID->"96af1052-fc86-47b2-97d7-3e18f2d0bd73"],
Cell[62890, 1660, 234, 4, 34, "Output",ExpressionUUID->"f2a84609-da5e-4b6c-8fac-6213dec87a7a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63161, 1669, 242, 4, 52, "Input",ExpressionUUID->"a3fd2077-1bc6-4d54-82e2-7980a768debb"],
Cell[63406, 1675, 174, 2, 34, "Output",ExpressionUUID->"4aa77bae-18ef-4e99-918d-81039d46170e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63617, 1682, 2652, 82, 60, "Input",ExpressionUUID->"45213e9c-4d35-40f5-9738-cfa3ea0486ad"],
Cell[66272, 1766, 9493, 177, 241, "Output",ExpressionUUID->"204f97f6-576c-4519-9345-b02bbfaa5ad7"]
}, Open  ]]
}
]
*)



==> anc/two_param_gadc.m <==
len = 143;

N_vec = linspace(0.01,0.999,len);
fisher_rld_vec = zeros(len,1);
p_vec = linspace(0.01, 0.999, len);
%fisher_achievable_vec = zeros(len,1);
fisher_achievable_vec = Inf(len,1);
sld_fisher_temp_vec = zeros(len,1);
fisher_matrix = zeros(2,2);
inv_fisher_matrix = zeros(2,2);

W = [0.25 0.25; 0.25 0.75];

g = 0.3;
best_p = zeros(len,1);
for k = 1:length(N_vec)

    N = N_vec(k);
    
    %Analytically calculating the RLD Fisher Information value
    
    Nfisher1 = 1/(N*(1-N));
    Nfisher2 = Nfisher1;
    
    gfisher1 = (-4 + 1/(1-N) + 1/(N*(1-g)))/(4*g*g);
    gfisher2 = (-4 + 1/((1-g)*(1-N)) + 1/N)/(4*g*g);
    
   
    offdiag12 = (2*N - 1)/(2*g*N*(1-N));
    offdiag21 = (2*N - 1)/(2*g*N*(1-N));
    
    fisher1 = W(1,1)*gfisher1 + W(1,2)*offdiag21 + W(2,1)*offdiag12 + W(2,2)*Nfisher1; 
    fisher2 = W(1,1)*gfisher2 + W(1,2)*offdiag21 + W(2,1)*offdiag12 + W(2,2)*Nfisher2;

    fisher = max(fisher1, fisher2);
    %fisher_rld_vec(k) = fisher;

    %Here just to double check, we will calculate the RLD FI value
    %numerically.
    
    choi_state = [(1-N*g) 0 0 sqrt(1-g); 0 (g*N) 0 0; 0 0 (g*(1-N)) 0; sqrt(1-g) 0 0 (1 - g*(1-N))];
    choi_inv = inv(choi_state);
    choi_diff_N = [-g 0 0 0; 0 g 0 0; 0 0 -g 0; 0 0 0 g];
    choi_diff_g = [-N 0 0 -1/(2*sqrt(1-g)); 0 N 0 0; 0 0 (1-N) 0; -1/(2*sqrt(1-g)) 0 0 (N-1)];
    
    fisher_matrix = zeros(2,2);
    
    %Now calculating the infinity norm formula
    fisher_matrix = fisher_matrix + W(1,1)*TrX(choi_diff_g*(choi_inv*choi_diff_g), [2], [2,2]);
    fisher_matrix = fisher_matrix + W(1,2)*TrX(choi_diff_g*(choi_inv*choi_diff_N), [2], [2,2]);
    fisher_matrix = fisher_matrix + W(2,1)*TrX(choi_diff_N*(choi_inv*choi_diff_g), [2], [2,2]);
    fisher_matrix = fisher_matrix + W(2,2)*TrX(choi_diff_N*(choi_inv*choi_diff_N), [2], [2,2]);
    
    rld_value = norm(fisher_matrix, Inf);
    fisher_rld_vec(k) = rld_value;
        
    disp(fisher - rld_value);
    
    %Now we will calculate the achievable value using an
    %entangled state with single parameter p
    
    for l = (1:len)
    
        p = p_vec(l);
        
        choi_state = [p*(1 - N*g) 0 0 sqrt(p*(1-p)*(1-g)); 0 p * N * g 0 0; 0 0 (1-p)*(1-N)*g 0; sqrt(p*(1-p)*(1-g)) 0 0 (1-p)*(1-(1-N)*g)];
        choi_diff_N = [-p * g 0 0 0; 0 p * g 0 0; 0 0 -(1-p)*g 0; 0 0 0 (1-p)*g];
        choi_diff_g = [-N*p 0 0 -(1-p)*p/(2*sqrt(p*(1-p)*(1-g))); 0 N*p 0 0; 0 0 (1-N)*(1-p) 0;  -(1-p)*p/(2*sqrt(p*(1-p)*(1-g))) 0 0 -(1-N)*(1-p)];

        [V,D] = eig(choi_state);

        fisher = 0;
        fisher_matrix = zeros(2,2);
        for i = 1:4
            for j = 1:4
                fisher_matrix(1,1) = fisher_matrix(1,1) + (abs(V(:,i)' * choi_diff_g * V(:,j)))^2 / (D(i,i) + D(j,j));
                fisher_matrix(2,2) = fisher_matrix(2,2) + (abs(V(:,i)' * choi_diff_N * V(:,j)))^2 / (D(i,i) + D(j,j));
                fisher_matrix(1,2) = fisher_matrix(1,2) + (abs(V(:,i)' * choi_diff_g * V(:,j)) * abs(V(:,j)' * choi_diff_N * V(:,i)))/(D(i,i) + D(j,j));
                fisher_matrix(2,1) = fisher_matrix(2,1) + (abs(V(:,i)' * choi_diff_N * V(:,j)) * abs(V(:,j)' * choi_diff_g * V(:,i)))/(D(i,i) + D(j,j));
                %fisher = fisher + (abs(V(:,i)' * choi_diff_N * V(:,j)))^2 / (D(i,i) + D(j,j));
                %fisher = fisher + (abs(V(:,i)' * choi_diff_g * V(:,j)))^2 / (D(i,i) + D(j,j));
                %fisher = fisher + 2 * (abs(V(:,i)' * choi_diff_N * V(:,j)) * abs(V(:,j)' * choi_diff_g * V(:,i)))/(D(i,i) + D(j,j));
            end
        end
        
       if det(fisher_matrix) == 0
           disp('singular fisher information matrix');
       end
       
       %fisher_temp = 1/trace(W*fisher_matrix);
       
       %if fisher_temp > sld_fisher_temp_vec(k)
       %    sld_fisher_temp_vec(k) = fisher_temp;
       %end
       
       inv_fisher_matrix = inv(fisher_matrix);
       fisher = trace(W*inv_fisher_matrix);
       
       if fisher < fisher_achievable_vec(k)
           fisher_achievable_vec(k) = fisher;
           best_p(k) = p;
        end
        
    end
    
end

%plotting log of inverse of RLD Fisher information value
set(gca,'fontsize',14);
plot(N_vec, -log10(fisher_rld_vec));
hold on
%plotting SLD bound
plot(N_vec, log10(fisher_achievable_vec), '--');
hold on
legend('RLD lower bound', 'SLD lower bound');
xlabel('N');
ylabel('Logarithm of lower bound value');
set(gca,'fontsize',14);

